Flux vacua of the mirror octic

We determine all flux vacua with flux numbers $N_{\rm flux}\leq 10$ for a type IIB orientifold-compactification on the mirror-octic three-fold. To achieve this, we develop and apply techniques for performing a complete scan of flux vacua for the whole moduli space - we do not randomly sample fluxes nor do we consider only boundary regions of the moduli space. We compare our findings to results in the literature.

==> anc/analysis_mirror_octic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    333407,       6539]
NotebookOptionsPosition[    330536,       6478]
NotebookOutlinePosition[    330931,       6494]
CellTagsIndexPosition[    330888,       6491]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Flux vacua of the mirror octic", "Title",
 CellChangeTimes->{{3.9046512704495*^9, 3.9046512761044407`*^9}, {
  3.904956885762265*^9, 
  3.904956907177845*^9}},ExpressionUUID->"c50f9267-6410-4a86-9180-\
e7c650312b84"],

Cell[CellGroupData[{

Cell["Read data", "Section",
 CellChangeTimes->{{3.904956915793643*^9, 
  3.904956921315988*^9}},ExpressionUUID->"34527aec-b0d4-4cc0-a706-\
ab5e6f0b2b5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "##", "#", " ", "the", " ", "data", " ", "file", " ", "is", " ", "assumed",
     " ", "to", " ", "be", " ", "in", " ", "the", " ", "same", " ", "folder", 
    " ", "as", " ", "the", " ", "Mathematica", " ", "notebook", " ", "##", 
    "#"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"data", "=", 
     RowBox[{
      RowBox[{"Import", "[", "\[IndentingNewLine]", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          "\"\<data_mirror_octic.csv\>\""}], "}"}], "]"}], 
       "\[IndentingNewLine]", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\"\<Infinity\>\"", "->", "\[Infinity]"}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "##", "#", " ", "define", " ", "plot", " ", "for", " ", "moduli", " ", 
     "space", " ", "##", "#"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"modulispace", "=", 
     GraphicsBox[{
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
              Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCwBGIQDQPW114eP9z91x7GV8xzTZ3WguBzcL+SKq9F8AuW
9Eok5yP4nz3Lvz8NRvALA0UaZsoj+HVc0+6sOvgHznd03bcrWA/BL0090WVR
/xvOt2mx4pZyRPB15CQmfNVC8E8X3s24pITgb1I6dj5BAcFn3KUX0imP4Nsb
eRt6IfETHuuyWSDx57m5fzJE4vM8bncwQOLPlDi1Sx+J332ppw+ZLy4e1oTM
P/QkpQ6ZbxLpW4vMn1LMgML/uvx5DTL/6vcHKPz/t+6h8PU9UPltCqj8b8Ko
/HkCqPxF/Kj8IDS+DRrfBI1vPMqnCR8ADXTH1A==
               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]], 
                 Line[CompressedData["
1:eJxTTMoPSmViYGCwBGIQDQPW114eP9z91x7GV8xzTZ3WguBzcL+SKq9F8AuW
9Eok5yP4nz3Lvz8NRvALA0UaZsoj+HVc0+6sOvgHznd03bcrWA/BL0090WVR
/xvOt2mx4pZyRPB15CQmfNVC8E8X3s24pITgb1I6dj5BAcFn3KUX0imP4Nsb
eRt6IfETHuuyWSDx57m5fzJE4vM8bncwQOLPlDi1Sx+J332ppw+ZLy4e1oTM
P/QkpQ6ZbxLpW4vMn1LMgML/uvx5DTL/6vcHKPz/t+6h8PU9UPltCqj8b8Ko
/HkCqPxF/Kj8IDS+DRrfBI1vPMqnCR8ADXTH1A==
                  "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PlotRange" -> {All, All}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 1.6951136472352573`}, 
               "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
               "AspectRatio" -> Automatic, "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]]}, 
               "HighlightLabelingFunctions" -> <|
                "CoordinatesToolOptions" -> Identity, 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ParametricPlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PlotRange" -> {All, All}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 1.6951136472352573`}, 
              "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
              "AspectRatio" -> Automatic, "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 RGBColor[0.368417, 0.506779, 0.709798]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGCwBGIQDQPW114eP9z91x7GV8xzTZ3WguBzcL+SKq9F8AuW
9Eok5yP4nz3Lvz8NRvALA0UaZsoj+HVc0+6sOvgHznd03bcrWA/BL0090WVR
/xvOt2mx4pZyRPB15CQmfNVC8E8X3s24pITgb1I6dj5BAcFn3KUX0imP4Nsb
eRt6IfETHuuyWSDx57m5fzJE4vM8bncwQOLPlDi1Sx+J332ppw+ZLy4e1oTM
P/QkpQ6ZbxLpW4vMn1LMgML/uvx5DTL/6vcHKPz/t+6h8PU9UPltCqj8b8Ko
/HkCqPxF/Kj8IDS+DRrfBI1vPMqnCR8ADXTH1A==
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 1.6951136472352573`}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
            Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>, 
         "DynamicHighlight"]], 
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
              Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf9ltfe3n8cPdfexi/jmvanVUH/8D5jq77dgXr
IfilqSe6LOp/w/k2LVbcUo4Ivo6cxISvWgj+6cK7GZeUEPxNSsfOJygg+Iy7
9EI65RF8eyNvQy8kfsJjXTYLJP48N/dPhkh8nsftDgZI/JkSp3bpI/G7L/X0
IfPFxcOakPmHnqTUIfNNIn1rkflTihlQ+F+XP69B5l/9/gCF///WPRS+vgcq
v00Blf9NGJU/TwCVv4gflR+ExrdB45ug8Y1H+TThAwBRpwxl
               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]], 
                 Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf9ltfe3n8cPdfexi/jmvanVUH/8D5jq77dgXr
IfilqSe6LOp/w/k2LVbcUo4Ivo6cxISvWgj+6cK7GZeUEPxNSsfOJygg+Iy7
9EI65RF8eyNvQy8kfsJjXTYLJP48N/dPhkh8nsftDgZI/JkSp3bpI/G7L/X0
IfPFxcOakPmHnqTUIfNNIn1rkflTihlQ+F+XP69B5l/9/gCF///WPRS+vgcq
v00Blf9NGJU/TwCVv4gflR+ExrdB45ug8Y1H+TThAwBRpwxl
                  "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PlotRange" -> {All, All}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 1.6951136472352573`}, 
               "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
               "AspectRatio" -> Automatic, "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]]}, 
               "HighlightLabelingFunctions" -> <|
                "CoordinatesToolOptions" -> Identity, 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ParametricPlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PlotRange" -> {All, All}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 1.6951136472352573`}, 
              "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
              "AspectRatio" -> Automatic, "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 RGBColor[0.368417, 0.506779, 0.709798]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf9ltfe3n8cPdfexi/jmvanVUH/8D5jq77dgXr
IfilqSe6LOp/w/k2LVbcUo4Ivo6cxISvWgj+6cK7GZeUEPxNSsfOJygg+Iy7
9EI65RF8eyNvQy8kfsJjXTYLJP48N/dPhkh8nsftDgZI/JkSp3bpI/G7L/X0
IfPFxcOakPmHnqTUIfNNIn1rkflTihlQ+F+XP69B5l/9/gCF///WPRS+vgcq
v00Blf9NGJU/TwCVv4gflR+ExrdB45ug8Y1H+TThAwBRpwxl
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 1.6951136472352573`}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
            Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>, 
         "DynamicHighlight"]], 
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
              Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCwBGIQDQPW114eP9z91x7GV8xzTZ3WguBzcL+SKq9F8AuW
9Eok5yP4nz3Lvz8NRvALA0UaZsoj+HVc0+6sOvgHznd03bcrWA/BL0090WVR
/xvOt2mx4pZyRPB15CQmfNVC8E8X3s24pITgb1I6dj5BAcFn3KUX0imP4Nsb
eRt6IfETHuuyWSDx57m5fzJE4vM8bncwQOLPlDi1Sx+J332ppw+ZLy4e1oTM
P/QkpQ6ZbxLpW4vMn1LMgML/uvx5DTL/6vcHKPz/t+6h8PU9UPltCqj8b8Ko
/HkCqPxF/Kj8IDS+DRrfBI1vPMqnCR8ADXTH1A==
               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]], 
                 Line[CompressedData["
1:eJxTTMoPSmViYGCwBGIQDQPW114eP9z91x7GV8xzTZ3WguBzcL+SKq9F8AuW
9Eok5yP4nz3Lvz8NRvALA0UaZsoj+HVc0+6sOvgHznd03bcrWA/BL0090WVR
/xvOt2mx4pZyRPB15CQmfNVC8E8X3s24pITgb1I6dj5BAcFn3KUX0imP4Nsb
eRt6IfETHuuyWSDx57m5fzJE4vM8bncwQOLPlDi1Sx+J332ppw+ZLy4e1oTM
P/QkpQ6ZbxLpW4vMn1LMgML/uvx5DTL/6vcHKPz/t+6h8PU9UPltCqj8b8Ko
/HkCqPxF/Kj8IDS+DRrfBI1vPMqnCR8ADXTH1A==
                  "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PlotRange" -> {All, All}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 1.6951136472352573`}, 
               "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
               "AspectRatio" -> Automatic, "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]]}, 
               "HighlightLabelingFunctions" -> <|
                "CoordinatesToolOptions" -> Identity, 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ParametricPlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PlotRange" -> {All, All}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 1.6951136472352573`}, 
              "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
              "AspectRatio" -> Automatic, "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 RGBColor[0.368417, 0.506779, 0.709798]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGCwBGIQDQPW114eP9z91x7GV8xzTZ3WguBzcL+SKq9F8AuW
9Eok5yP4nz3Lvz8NRvALA0UaZsoj+HVc0+6sOvgHznd03bcrWA/BL0090WVR
/xvOt2mx4pZyRPB15CQmfNVC8E8X3s24pITgb1I6dj5BAcFn3KUX0imP4Nsb
eRt6IfETHuuyWSDx57m5fzJE4vM8bncwQOLPlDi1Sx+J332ppw+ZLy4e1oTM
P/QkpQ6ZbxLpW4vMn1LMgML/uvx5DTL/6vcHKPz/t+6h8PU9UPltCqj8b8Ko
/HkCqPxF/Kj8IDS+DRrfBI1vPMqnCR8ADXTH1A==
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 1.6951136472352573`}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
            Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>, 
         "DynamicHighlight"]], 
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
              Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw9ynkwnHcAxvElStAwSkSFCKaLYjcsaWj5OetqNsnW2ZRJCRk2kaGukMps
WwlJHCG0EkeI25o0os5931/iqqhrxRFCEBLDOhpxve9rKVbeP575zmfm0fS9
zPIXp1Aortvb6ZTwmDSq0wv/3ccUZkatAjfm8Dr/KB/Glac9S3y8CkxHI91j
7HrggumAgDmxCqL9Mm5113XCG9TPGRH0NZDN/0p8OfE5lPzTYS6lYA3IKV0C
eWtNsKOIWW1gvw72P1FvW31QD/lDnevzchiYtlf9bHBfPVQ9lF1crIIBOW1T
5k/sOqiySIhpa2FgcMZ+It+hFlpsTlADTTAAdLl+I/RquGQ4OBzqjoGXXeoC
r9xKWDgZWyOfigFhDiwyyiqDXZOmfy8uYgAOBQs2PimDoS8CNl1XMGB6Vjoh
8OdSaNXRHpaLY0B1XFjR4FkCZx9OJb+TwEF45GtOonMRZAb41zJVcGCeU3ZF
WJMPFzmlZVvmOEiaplV5x9+D/HzPsvFQHNR6xceULN+EDl5ERhsPB2gEYy02
+CZk9ZxW8EVxwJV4ysVmE6BOn5lwGeKghyFNKxTEw7jqhHSpJhws1HwoDZC5
AYvdCx68acMBZ+zad5JPfoOGxivRcS9w8Ncb+F6SfxXOWzWrHHyLgxJ9yqDO
WDDUTN8yUBLiQNZ4kZXiFAx9Lhqdy992FewY6qq+BMcKXE7RNnFgu/GIyMi8
CO2UDeLAFg7+MdcfHo8Ngk7d5baOYgRI+rTxQhoSAKVXOgEuQYD3Hn4d+U/P
QXNXs3JFWQI8tvRQPENnwYgNJ9RfkQDebpRK+zMMqFu97nv7MAHQJ2JeG4HK
8MrmZd1NdQI4ibU0poSsocC2orD/CAEo4hzqyaNDKN0nqk1JgwDOLK41n42g
aj8mf6BuW1Yj0kFMPhf9bzVMynDbocdOeOrNcNAZS5M62rZL/2jOc9T3RxmS
S5b0bVs2fX8oI+lb9K0Lnb1jd5mo8VKbL9FTUgGRO77TMdkuSJZFC8w8Ynb8
7rguplY4jxi1BF/d8X0t//OSbD7CL2vYtWDkiJR4WCUSEtG3a97UtTfzZ9OR
FOqrXbuXWywvOkUgAbajov8zqwOt/R7I8QGRW9VstNdffo2MCUUOuW+WpuGm
jlyWeb1rNi5Max+nIK0HRDapRO6mTE/ymuREdrTen12h18JTlBdZKbo3XKm7
mqe159Gs7iCb9BKe3p4JIZ1mpZvJo+35GlV+hIsm8Iz3HNqscD23PJr0ieSB
DeU8No+xZ8acTuPyrDfp/oqsNq7xadLv6Fn+QRpGpJcS4sLiWhVJG45NKxVe
WGv4aBvrmnoa9pL0auoPTZgaQjqju6rlcGYO6euTisDxDod0eG6buAT3POlv
nF4bUBfsSY8PS/SpsfVIG229YuUky5B21urWByFz9R/t9qvM7ycf9pC+1Zvq
mnj7MemDjnOzmmZ3Sf/CcZl+PhFJ+t7IFwral7xIO7Km7ILTLEhzJ5iDxCND
0j6hsXhBhzrp/wHHGayB
               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]], 
                 Line[CompressedData["
1:eJw9ynkwnHcAxvElStAwSkSFCKaLYjcsaWj5OetqNsnW2ZRJCRk2kaGukMps
WwlJHCG0EkeI25o0os5931/iqqhrxRFCEBLDOhpxve9rKVbeP575zmfm0fS9
zPIXp1Aortvb6ZTwmDSq0wv/3ccUZkatAjfm8Dr/KB/Glac9S3y8CkxHI91j
7HrggumAgDmxCqL9Mm5113XCG9TPGRH0NZDN/0p8OfE5lPzTYS6lYA3IKV0C
eWtNsKOIWW1gvw72P1FvW31QD/lDnevzchiYtlf9bHBfPVQ9lF1crIIBOW1T
5k/sOqiySIhpa2FgcMZ+It+hFlpsTlADTTAAdLl+I/RquGQ4OBzqjoGXXeoC
r9xKWDgZWyOfigFhDiwyyiqDXZOmfy8uYgAOBQs2PimDoS8CNl1XMGB6Vjoh
8OdSaNXRHpaLY0B1XFjR4FkCZx9OJb+TwEF45GtOonMRZAb41zJVcGCeU3ZF
WJMPFzmlZVvmOEiaplV5x9+D/HzPsvFQHNR6xceULN+EDl5ERhsPB2gEYy02
+CZk9ZxW8EVxwJV4ysVmE6BOn5lwGeKghyFNKxTEw7jqhHSpJhws1HwoDZC5
AYvdCx68acMBZ+zad5JPfoOGxivRcS9w8Ncb+F6SfxXOWzWrHHyLgxJ9yqDO
WDDUTN8yUBLiQNZ4kZXiFAx9Lhqdy992FewY6qq+BMcKXE7RNnFgu/GIyMi8
CO2UDeLAFg7+MdcfHo8Ngk7d5baOYgRI+rTxQhoSAKVXOgEuQYD3Hn4d+U/P
QXNXs3JFWQI8tvRQPENnwYgNJ9RfkQDebpRK+zMMqFu97nv7MAHQJ2JeG4HK
8MrmZd1NdQI4ibU0poSsocC2orD/CAEo4hzqyaNDKN0nqk1JgwDOLK41n42g
aj8mf6BuW1Yj0kFMPhf9bzVMynDbocdOeOrNcNAZS5M62rZL/2jOc9T3RxmS
S5b0bVs2fX8oI+lb9K0Lnb1jd5mo8VKbL9FTUgGRO77TMdkuSJZFC8w8Ynb8
7rguplY4jxi1BF/d8X0t//OSbD7CL2vYtWDkiJR4WCUSEtG3a97UtTfzZ9OR
FOqrXbuXWywvOkUgAbajov8zqwOt/R7I8QGRW9VstNdffo2MCUUOuW+WpuGm
jlyWeb1rNi5Max+nIK0HRDapRO6mTE/ymuREdrTen12h18JTlBdZKbo3XKm7
mqe159Gs7iCb9BKe3p4JIZ1mpZvJo+35GlV+hIsm8Iz3HNqscD23PJr0ieSB
DeU8No+xZ8acTuPyrDfp/oqsNq7xadLv6Fn+QRpGpJcS4sLiWhVJG45NKxVe
WGv4aBvrmnoa9pL0auoPTZgaQjqju6rlcGYO6euTisDxDod0eG6buAT3POlv
nF4bUBfsSY8PS/SpsfVIG229YuUky5B21urWByFz9R/t9qvM7ycf9pC+1Zvq
mnj7MemDjnOzmmZ3Sf/CcZl+PhFJ+t7IFwral7xIO7Km7ILTLEhzJ5iDxCND
0j6hsXhBhzrp/wHHGayB
                  "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PlotRange" -> {All, All}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 1.4044437308041207`}, 
               "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
               "AspectRatio" -> Automatic, "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]]}, 
               "HighlightLabelingFunctions" -> <|
                "CoordinatesToolOptions" -> Identity, 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ParametricPlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PlotRange" -> {All, All}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 1.4044437308041207`}, 
              "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
              "AspectRatio" -> Automatic, "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 RGBColor[0.368417, 0.506779, 0.709798]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJw9ynkwnHcAxvElStAwSkSFCKaLYjcsaWj5OetqNsnW2ZRJCRk2kaGukMps
WwlJHCG0EkeI25o0os5931/iqqhrxRFCEBLDOhpxve9rKVbeP575zmfm0fS9
zPIXp1Aortvb6ZTwmDSq0wv/3ccUZkatAjfm8Dr/KB/Glac9S3y8CkxHI91j
7HrggumAgDmxCqL9Mm5113XCG9TPGRH0NZDN/0p8OfE5lPzTYS6lYA3IKV0C
eWtNsKOIWW1gvw72P1FvW31QD/lDnevzchiYtlf9bHBfPVQ9lF1crIIBOW1T
5k/sOqiySIhpa2FgcMZ+It+hFlpsTlADTTAAdLl+I/RquGQ4OBzqjoGXXeoC
r9xKWDgZWyOfigFhDiwyyiqDXZOmfy8uYgAOBQs2PimDoS8CNl1XMGB6Vjoh
8OdSaNXRHpaLY0B1XFjR4FkCZx9OJb+TwEF45GtOonMRZAb41zJVcGCeU3ZF
WJMPFzmlZVvmOEiaplV5x9+D/HzPsvFQHNR6xceULN+EDl5ERhsPB2gEYy02
+CZk9ZxW8EVxwJV4ysVmE6BOn5lwGeKghyFNKxTEw7jqhHSpJhws1HwoDZC5
AYvdCx68acMBZ+zad5JPfoOGxivRcS9w8Ncb+F6SfxXOWzWrHHyLgxJ9yqDO
WDDUTN8yUBLiQNZ4kZXiFAx9Lhqdy992FewY6qq+BMcKXE7RNnFgu/GIyMi8
CO2UDeLAFg7+MdcfHo8Ngk7d5baOYgRI+rTxQhoSAKVXOgEuQYD3Hn4d+U/P
QXNXs3JFWQI8tvRQPENnwYgNJ9RfkQDebpRK+zMMqFu97nv7MAHQJ2JeG4HK
8MrmZd1NdQI4ibU0poSsocC2orD/CAEo4hzqyaNDKN0nqk1JgwDOLK41n42g
aj8mf6BuW1Yj0kFMPhf9bzVMynDbocdOeOrNcNAZS5M62rZL/2jOc9T3RxmS
S5b0bVs2fX8oI+lb9K0Lnb1jd5mo8VKbL9FTUgGRO77TMdkuSJZFC8w8Ynb8
7rguplY4jxi1BF/d8X0t//OSbD7CL2vYtWDkiJR4WCUSEtG3a97UtTfzZ9OR
FOqrXbuXWywvOkUgAbajov8zqwOt/R7I8QGRW9VstNdffo2MCUUOuW+WpuGm
jlyWeb1rNi5Max+nIK0HRDapRO6mTE/ymuREdrTen12h18JTlBdZKbo3XKm7
mqe159Gs7iCb9BKe3p4JIZ1mpZvJo+35GlV+hIsm8Iz3HNqscD23PJr0ieSB
DeU8No+xZ8acTuPyrDfp/oqsNq7xadLv6Fn+QRpGpJcS4sLiWhVJG45NKxVe
WGv4aBvrmnoa9pL0auoPTZgaQjqju6rlcGYO6euTisDxDod0eG6buAT3POlv
nF4bUBfsSY8PS/SpsfVIG229YuUky5B21urWByFz9R/t9qvM7ycf9pC+1Zvq
mnj7MemDjnOzmmZ3Sf/CcZl+PhFJ+t7IFwral7xIO7Km7ILTLEhzJ5iDxCND
0j6hsXhBhzrp/wHHGayB
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 1.4044437308041207`}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
            Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>, 
         "DynamicHighlight"]], 
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
              Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJzty11MU3cYBvAqjc0kExEYVUEBtWIEWSnG4NeLMMUqgpIKDoQZkpY5id2Q
VEVdwNjpFhc/cZihGIERYSZyMfD79QMJ4nAyKuCMTIqgaOl/A1s4/0N7POf0
XO3GK+/2Jk+e/PLkDc0xpurHy2QyHR+hfYpz2RBbPz7wSnad3uWErq7jXj8Z
X+KB2hO3f6xzgsG3UXfn2UscXNjxJrnHCWG504IPH3uF36mmakxRI1Dqnc/t
LxtARWmi7WjlCLivzr4UOP4NPvgluT5i5SiUa8dUPbU2fPSkdXRwEgPxDdeD
zWjDaYFnqquVDJzNjO048acNlYQdNyuMgab4zgrvERsuc/eotsYwwBT+sEO+
eBCHIjv/yk9jQLWq7I7/r4NY1fttg89xBiZPONm3NM2OD3sX/kYIA/opWvW5
L+yY325w6xwMrPvKmHv/SzvG/d5SUE4ZcIeGrCwotOPrihdH+uUUDimtc9N/
tuM6g/5yspLCjDR9eJHFjvbiCzXcYgq3D2VPuTGfYNv5TTXP8ymc7vbNjjxJ
MPFz9lTzdQpzomfJV50imPpovW/OTQo2LmmqrpTgXEus6y1SUD9N3LahjKC5
/vsSxV0KYepN+o4KgtVpleeszRSKZA/7NXUE50c7Cs3tFJYUBQ1lNRG0xzUq
A/ooWLjwrpAegqElXIS/i0Lr5IvGet5Zeeot53mv0KjUWivB55VrUxa4KcjX
y7caegl+9kmEGTgKTZY5M4v7CGr/qE1YPY6F4WWlefEDBD9ytAKVs3ChTJMF
hOASXWytnzcLW3Sm9FdOgqYx7U29HwsO1HaWuAiG14/mHJ7O/y8KvpTEEdzt
Noa7g1kwFXYHtfGOS7hY9XgGC7fynhiHeUdl72r2n8lCS6c5dYx30OYjwyre
jY6DCo73v84CRSTv8ozMy4IHlsdcWcA7u8HyWnDMhKHlUbz3ZWymgvvWRm0T
nPM40y04RWHYKXjDrWOc4MrY9D2CrRlW0Z/e275X8N41I6Lbaq6JLqpzif7G
ZBEdupETfVT1VHReu8e5Cc9EB7z1eFGHx+Yxj/92STvn8dcTu0Vfk9z0scc2
yXcneeyUTCWzkv19PHZJDvuP50nmJEdKlon3D0a/x5r//UH8DohUrUM=
               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]], 
                 Line[CompressedData["
1:eJzty11MU3cYBvAqjc0kExEYVUEBtWIEWSnG4NeLMMUqgpIKDoQZkpY5id2Q
VEVdwNjpFhc/cZihGIERYSZyMfD79QMJ4nAyKuCMTIqgaOl/A1s4/0N7POf0
XO3GK+/2Jk+e/PLkDc0xpurHy2QyHR+hfYpz2RBbPz7wSnad3uWErq7jXj8Z
X+KB2hO3f6xzgsG3UXfn2UscXNjxJrnHCWG504IPH3uF36mmakxRI1Dqnc/t
LxtARWmi7WjlCLivzr4UOP4NPvgluT5i5SiUa8dUPbU2fPSkdXRwEgPxDdeD
zWjDaYFnqquVDJzNjO048acNlYQdNyuMgab4zgrvERsuc/eotsYwwBT+sEO+
eBCHIjv/yk9jQLWq7I7/r4NY1fttg89xBiZPONm3NM2OD3sX/kYIA/opWvW5
L+yY325w6xwMrPvKmHv/SzvG/d5SUE4ZcIeGrCwotOPrihdH+uUUDimtc9N/
tuM6g/5yspLCjDR9eJHFjvbiCzXcYgq3D2VPuTGfYNv5TTXP8ymc7vbNjjxJ
MPFz9lTzdQpzomfJV50imPpovW/OTQo2LmmqrpTgXEus6y1SUD9N3LahjKC5
/vsSxV0KYepN+o4KgtVpleeszRSKZA/7NXUE50c7Cs3tFJYUBQ1lNRG0xzUq
A/ooWLjwrpAegqElXIS/i0Lr5IvGet5Zeeot53mv0KjUWivB55VrUxa4KcjX
y7caegl+9kmEGTgKTZY5M4v7CGr/qE1YPY6F4WWlefEDBD9ytAKVs3ChTJMF
hOASXWytnzcLW3Sm9FdOgqYx7U29HwsO1HaWuAiG14/mHJ7O/y8KvpTEEdzt
Noa7g1kwFXYHtfGOS7hY9XgGC7fynhiHeUdl72r2n8lCS6c5dYx30OYjwyre
jY6DCo73v84CRSTv8ozMy4IHlsdcWcA7u8HyWnDMhKHlUbz3ZWymgvvWRm0T
nPM40y04RWHYKXjDrWOc4MrY9D2CrRlW0Z/e275X8N41I6Lbaq6JLqpzif7G
ZBEdupETfVT1VHReu8e5Cc9EB7z1eFGHx+Yxj/92STvn8dcTu0Vfk9z0scc2
yXcneeyUTCWzkv19PHZJDvuP50nmJEdKlon3D0a/x5r//UH8DohUrUM=
                  "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PlotRange" -> {All, All}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {-1., 1.4044437308041207`}, 
               "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
               "AspectRatio" -> Automatic, "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]]}, 
               "HighlightLabelingFunctions" -> <|
                "CoordinatesToolOptions" -> Identity, 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ParametricPlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PlotRange" -> {All, All}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {-1., 1.4044437308041207`}, 
              "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
              "AspectRatio" -> Automatic, "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 RGBColor[0.368417, 0.506779, 0.709798]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJzty11MU3cYBvAqjc0kExEYVUEBtWIEWSnG4NeLMMUqgpIKDoQZkpY5id2Q
VEVdwNjpFhc/cZihGIERYSZyMfD79QMJ4nAyKuCMTIqgaOl/A1s4/0N7POf0
XO3GK+/2Jk+e/PLkDc0xpurHy2QyHR+hfYpz2RBbPz7wSnad3uWErq7jXj8Z
X+KB2hO3f6xzgsG3UXfn2UscXNjxJrnHCWG504IPH3uF36mmakxRI1Dqnc/t
LxtARWmi7WjlCLivzr4UOP4NPvgluT5i5SiUa8dUPbU2fPSkdXRwEgPxDdeD
zWjDaYFnqquVDJzNjO048acNlYQdNyuMgab4zgrvERsuc/eotsYwwBT+sEO+
eBCHIjv/yk9jQLWq7I7/r4NY1fttg89xBiZPONm3NM2OD3sX/kYIA/opWvW5
L+yY325w6xwMrPvKmHv/SzvG/d5SUE4ZcIeGrCwotOPrihdH+uUUDimtc9N/
tuM6g/5yspLCjDR9eJHFjvbiCzXcYgq3D2VPuTGfYNv5TTXP8ymc7vbNjjxJ
MPFz9lTzdQpzomfJV50imPpovW/OTQo2LmmqrpTgXEus6y1SUD9N3LahjKC5
/vsSxV0KYepN+o4KgtVpleeszRSKZA/7NXUE50c7Cs3tFJYUBQ1lNRG0xzUq
A/ooWLjwrpAegqElXIS/i0Lr5IvGet5Zeeot53mv0KjUWivB55VrUxa4KcjX
y7caegl+9kmEGTgKTZY5M4v7CGr/qE1YPY6F4WWlefEDBD9ytAKVs3ChTJMF
hOASXWytnzcLW3Sm9FdOgqYx7U29HwsO1HaWuAiG14/mHJ7O/y8KvpTEEdzt
Noa7g1kwFXYHtfGOS7hY9XgGC7fynhiHeUdl72r2n8lCS6c5dYx30OYjwyre
jY6DCo73v84CRSTv8ozMy4IHlsdcWcA7u8HyWnDMhKHlUbz3ZWymgvvWRm0T
nPM40y04RWHYKXjDrWOc4MrY9D2CrRlW0Z/e275X8N41I6Lbaq6JLqpzif7G
ZBEdupETfVT1VHReu8e5Cc9EB7z1eFGHx+Yxj/92STvn8dcTu0Vfk9z0scc2
yXcneeyUTCWzkv19PHZJDvuP50nmJEdKlon3D0a/x5r//UH8DohUrUM=
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {-1., 1.4044437308041207`}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
            Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>, 
         "DynamicHighlight"]], 
       InterpretationBox[{
         TagBox[{GraphicsComplexBox[CompressedData["
1:eJw9lHk41AkcxrVGWpGrAyW7rWuRxzGORftlih6NXOnQsa5EFEqsdjMVq9Hh
SKSkdrZJD2PDU85NfYVHmaaNyTXhN5REB9Xcv3Fsu8/Tvs/zPu/z/vk+7/N8
vo1MDI7+SkVFJeCz/81ik8WS+XkhKnpnnAICRdAc01rvGCZETZWRyA1pIoh7
oyYZqSFwpHygVJstAu0RlzMrlxDYKLhDyeWKYNDpRQYzYRhDOTn+wx9EYN9h
ID/wYAj59BbWrKEY0jvXtQtNhtDs1LbNcyCGYPVpTV7SIL487l7DjRVDQJlB
02T7cwwrDU77NV8MtHq75kLT5/gi3XgltU4MuKDXvSlVgPInlzoahsTg0BKj
F98zgEXqZ9u2L5AAjzjs5+80gDaFUWvVzCTwwUVDtTK7H70cwyqO0yWgQcnX
KXrdh7tmxoqpiRKo0rheInftw9C93ksaiyRw9JBNdk5OL0YX6LF33ZWAG72M
V/2+B29Fy8xDCAlkhXFy6J496J6dvvk7ihQ6xq+WHbn2DOuTF1K3WUjhfLmx
24ppPtJsX9vu2yyFTO4yh7c0PnLsvz/ScFgK8WEzJ/yud2NVAdsoo0gKw7aJ
fhbiLmwdy61zuysF70NdCXlBXbjlhsgnlZBChUXIZNDep1hzzjNca4EMBkdN
pn7W+Bs/3BllVZjLgDz5iNX4kIdUg5OehK8MbIpP+73b/xhzj/eprUmSwZ8H
3DFDj4sYWOAyXCQDQ0uu0JH/CH/ixFA3NMng8o5Div7UhygIGp2eEspgYaKk
5aJDB17XAdcQihweeMcFNIrbUfbDjnMelnLIPy/r411pw3nj9X3qAXKgt0Vo
zoS2Ilvrvrg+WQ6GcWNuq2dbkGNVMmpdKofy90zb+gTEXtVsxr1WOTQzLVMk
0814MZw9d3BSDtLF5C0j979QMOVrzVyqgK93Z9FSahuwKZBki9cpYP1Fr846
WS3WCYuHgg4owChIOHx3423cbfr42rErCiisPlg6dbYaKwc7Kw07FeB1nhFh
v4qD774RXz06owCWhipBLCrDI0aRSRG2JLhlbUpdoc3Cmmm7CFoECZ7lr1+5
BBfhu3g1a14JCSNvaKU2jFP4S21vAp9Pwqboie6WSe/7VN3kArulSuC0jfde
rhbivbhYk9C9IpiXEeRaRipecsj0NxGRwPqY9orXL8Sba05r7dgpgiRHAe8P
4gSa6e+pGXlBgofeikY7xj60ftOklqeqhNJFtIPjb4U4NQGlIVtFYKmdS42p
ykSbCl7es+ck5HqmWLOJJJzY46QMVJJQ78N0cGZsQ7re71mCxUowKjS3F0mE
uJorteAHi4CSHjvhuzwLBS/7TnT3keCzyupCbFUydglLSpxlJPB23pooI8JR
h8msu63+eU91jIUXwwddt3xKU9VRwoDA4IKCFKL+sob7+UEi+HRnK82dm4Uj
vfsudfeQsOYMZSN9eQrmPl5bYCUh4TfnyMD4qij0Le44ylJTgk+ecVQlEYhF
JreNprSUUHDSUnc7wxlXj99jGeopoXFGt/3YrBB322yam/7Ml/0BftOOpqfQ
iv7obfczEnQefGR5cFPQVb+j31RMQvgND4r/8mgUXXl6s5iihLk4PjepagvW
9i9qeKmpBDf57PZ6whOpT1jJS3SVEGXGGctgmOPS6K0qZvrK//9T+U8/en7h
25f+D2YJqjA=
            "], {{
              {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.1], EdgeForm[
               None], GraphicsGroupBox[
                PolygonBox[{{50, 78, 79, 1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 
                 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 
                 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
                 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 
                 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 
                 69, 64, 76, 70, 77}}]]}, {}, {}, {}}, {{}, {}, 
              TagBox[
               {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
                Opacity[1.], 
                LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 
                 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 
                 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 
                 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 
                 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 
                 77, 50}]},
               Annotation[#, "Charting`Private`Tag#1"]& ]}}], {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {
             GraphicsComplex[CompressedData["
1:eJw9lHk41AkcxrVGWpGrAyW7rWuRxzGORftlih6NXOnQsa5EFEqsdjMVq9Hh
SKSkdrZJD2PDU85NfYVHmaaNyTXhN5REB9Xcv3Fsu8/Tvs/zPu/z/vk+7/N8
vo1MDI7+SkVFJeCz/81ik8WS+XkhKnpnnAICRdAc01rvGCZETZWRyA1pIoh7
oyYZqSFwpHygVJstAu0RlzMrlxDYKLhDyeWKYNDpRQYzYRhDOTn+wx9EYN9h
ID/wYAj59BbWrKEY0jvXtQtNhtDs1LbNcyCGYPVpTV7SIL487l7DjRVDQJlB
02T7cwwrDU77NV8MtHq75kLT5/gi3XgltU4MuKDXvSlVgPInlzoahsTg0BKj
F98zgEXqZ9u2L5AAjzjs5+80gDaFUWvVzCTwwUVDtTK7H70cwyqO0yWgQcnX
KXrdh7tmxoqpiRKo0rheInftw9C93ksaiyRw9JBNdk5OL0YX6LF33ZWAG72M
V/2+B29Fy8xDCAlkhXFy6J496J6dvvk7ihQ6xq+WHbn2DOuTF1K3WUjhfLmx
24ppPtJsX9vu2yyFTO4yh7c0PnLsvz/ScFgK8WEzJ/yud2NVAdsoo0gKw7aJ
fhbiLmwdy61zuysF70NdCXlBXbjlhsgnlZBChUXIZNDep1hzzjNca4EMBkdN
pn7W+Bs/3BllVZjLgDz5iNX4kIdUg5OehK8MbIpP+73b/xhzj/eprUmSwZ8H
3DFDj4sYWOAyXCQDQ0uu0JH/CH/ixFA3NMng8o5Div7UhygIGp2eEspgYaKk
5aJDB17XAdcQihweeMcFNIrbUfbDjnMelnLIPy/r411pw3nj9X3qAXKgt0Vo
zoS2Ilvrvrg+WQ6GcWNuq2dbkGNVMmpdKofy90zb+gTEXtVsxr1WOTQzLVMk
0814MZw9d3BSDtLF5C0j979QMOVrzVyqgK93Z9FSahuwKZBki9cpYP1Fr846
WS3WCYuHgg4owChIOHx3423cbfr42rErCiisPlg6dbYaKwc7Kw07FeB1nhFh
v4qD774RXz06owCWhipBLCrDI0aRSRG2JLhlbUpdoc3Cmmm7CFoECZ7lr1+5
BBfhu3g1a14JCSNvaKU2jFP4S21vAp9Pwqboie6WSe/7VN3kArulSuC0jfde
rhbivbhYk9C9IpiXEeRaRipecsj0NxGRwPqY9orXL8Sba05r7dgpgiRHAe8P
4gSa6e+pGXlBgofeikY7xj60ftOklqeqhNJFtIPjb4U4NQGlIVtFYKmdS42p
ykSbCl7es+ck5HqmWLOJJJzY46QMVJJQ78N0cGZsQ7re71mCxUowKjS3F0mE
uJorteAHi4CSHjvhuzwLBS/7TnT3keCzyupCbFUydglLSpxlJPB23pooI8JR
h8msu63+eU91jIUXwwddt3xKU9VRwoDA4IKCFKL+sob7+UEi+HRnK82dm4Uj
vfsudfeQsOYMZSN9eQrmPl5bYCUh4TfnyMD4qij0Le44ylJTgk+ecVQlEYhF
JreNprSUUHDSUnc7wxlXj99jGeopoXFGt/3YrBB322yam/7Ml/0BftOOpqfQ
iv7obfczEnQefGR5cFPQVb+j31RMQvgND4r/8mgUXXl6s5iihLk4PjepagvW
9i9qeKmpBDf57PZ6whOpT1jJS3SVEGXGGctgmOPS6K0qZvrK//9T+U8/en7h
25f+D2YJqjA=
              "], {{{
                 EdgeForm[], 
                 Directive[
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  Opacity[0.1]], 
                 GraphicsGroup[{
                   
                   Polygon[{{50, 78, 79, 1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 
                    5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20,
                     21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
                    35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
                    49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
                    63, 59, 75, 69, 64, 76, 70, 
                    77}}]}]}, {}, {}, {}}, {{}, {}, 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[2]], 
                  
                  Line[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10,
                    11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 
                   25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39,
                    40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 
                   54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 64, 76,
                    70, 77, 50}]}, "Charting`Private`Tag#1"]}}], {}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PlotRange" -> {{-0.49999998979591836`, 0.}, {0., 30.}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
               "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {{{{
                    EdgeForm[], 
                    Directive[
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    Opacity[0.1]], 
                    GraphicsGroup[{{
                    Polygon[CompressedData["
1:eJxdx3k41Akcx3GtsVqRqwMlu61rkccxjkX7ZYoejVzp0LGuRBRKrHYzlVaj
w5FMSmpnm/QwNjzl3NRXeJRp2pjMMGGGkuigmvs3jm33efaf/TzP+/k8r29i
U8Pjv9DQ0Aj53D+/MX6it23S/z7ZML3YaYka/rPGv/vBt9RikWx+Xoz/t4o/
4xYSKoHmGcPOo7Ni3OWwcW76sweEJhdUhBiNlzbdLwqTgFmJtbNEJsZVHLkN
L1wC5QspB8bfinFqAsojtkiA+THrFbdfjDdXn9bbvkMC7I5x/uVaMd5LSrSI
3COB1oT2RtcoMepqjMSuz5JA0hst2UidCEcqB8r1WRLQH/E4s2KxCJuFd0gF
HAkMur3IoacMYyQ7P3j4gwScu0yU+x8MIY/axpw1lUJ299pOscUQWp3aumkO
pBCuPa3LTRvEl8e86ziJUgipMGmZ7HyOUeXhWb8USYHS6NRaYvkcX2SbryA3
SAEX8L1bMoWofHKpq2lICi5tCUbJfQPI0D7bsW2BDLiiQ0HBbgPoUBK3RstK
Bh88dDSr8/rRzzWq6hhVBjqkIgPGawHunBkrJafKoEbnepnSU4CRe/wXNzNk
cOSgQ15+Ph/ji41YO+/KwItawa1934e34hXWESIZ5Eax86m+feidl73pW5Ic
usavVhy+9gwb078kb7WRw/lKc6/l0zykOL523LtJDic5S13eUnjIdv7ucNMh
OSRHzRwPut6LNcUssxyGHIYdU4NspD3YPlbQ4HVXDv4He1IKw3pw8w1JQKZI
DlU2EZNhe55i3TnfaL0FChgctZj6Secv/HBnlFllrQDixCNm80Mukk1O+IoC
FeBQejro3b7HWHBMoLU6TQF/7PfGHCMOYmixxzBDAaa2HLEr7xH+yE4gr29R
wOXtB1X9mQ9RGDY6PSVWwJepsraLLl143QA8I0hKeOCfFNIs7UTF99vP+dgq
oei8QsC90oHz5usE2iFKoHbE6M5EtiNL7760MV0JpkljXqtm25BtVzZqX66E
yvd0x8YURL5mHu1euxJa6bYZsulWvBjNmjswqQT5IuKWmfefKJwKtKcvUcFX
u3IpGfVN2BJKsKRrVbDuol93g6IeG8SlQ2H7VWAWJh6+u+E27rJ8fO3oFRWU
1B4onzpbi9WD3dWm3SrwO0+LcV7JxndfS68emVEBU0dTJFpYgYfNYtNiHAnw
yt2YuVyfiXXTTjGUGAJ8K1+/8ghn4LtkLXtuGQEjbyjlDrRT+HM9P4XHI2Bf
SNC0q+UptKM+etv7jIBPd7ZQvDm5OMLfe6m3jwBSduJE4LJcFL4UHO8VEGCr
X0BOqDmJDlXcwmfPCUhzFXJ/Fx1HK+PddSMvCJhXiIg1tEy85HIy2EJCgMGD
j0wfTgZ6Gnf1W0oJWH2GtIG6LAMLHq8ptpMRELDS7kJiTTr2iMvK3BUEFPhm
2LNEaTix200dqibAx2h5sxNtL9q/adEq1FRD9A0fUvCyeJRceXqzlKSGX91j
Q5Nr4jCwtOsIU0sN3B23JipE0WhApzfc1lZDYwDdxZ22FalGv+UKF6lhLonH
SavZjPX9C5te6qohoNA8rloUigyL22ZTempg1ybY+NEC0HPzpyxNAzV4KWe3
NYp8kfyEmb7YUA3FJ2wNt9HccdX4PaapkRrirNhjOTRrXBK/RcPKWA1/A3f2
qjA=
                    "]]}}]}, {}, {}, {}}, {{}, {}, 
                   Annotation[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], 
                    Line[CompressedData["
1:eJwVx3k41AkYwHGtkVbk6kDJbuta5HGMY9HzMkWPxp0OHetKRKHEajdTKdHh
SCYltbNNehgbnnJu6hUeZZo2JjNMmBkl0UE1928c2/7xfT7P98e4tIiE7zQ0
NIK/9b/lFktlCwsiVPFm3ULDJNA6a9h9fE6Eexy2zM98+yGByWUVIULjFS2P
SsIlYFZm7SyRiXAtW27DjZBA5RLKoYkPIpyehMrIbRJgfMl+yxkU4Z115/R2
7pIAq2uCd61ehA+Tkyyi9kmgPbGz2TVahLoa4rhN2RJIfq8lEzcIUVw9VKnP
lIC+2OP86mVCbBXcJxWxJTDs9jo3P3UUo1iFIaOfJeDcY6I8+HgEudQOxpyp
FHJ6N3SLLEbQ6uz24HmQQoT2jC4nfRjfnPBuYCdJIbTKpG2q+xVGV0Zk/1Ei
BUqzU3uZ5St8nWO+mtwkBVzE827LEqDy+dWelhEpuHQkGqUMDCFd+0LXjkUy
4AiPBIW4DaFDWfx6LSsZfPbQ0awtGEQ/1+iaE1QZ6JBKDOjv+Lh7drycnCaD
Op1bFUpPPkbt81/WSpfBscMOBYWFPEwoNWLufiADL2oVp/7TAN5NUFhHCmWQ
F80qpPoOoHdBTvBPJDn0TNyoOnrzJTZnLCZvt5HDpWpzr1UzXKQ4vnPcHyyH
0+wVLh8oXGQ5/3y05YgcUqJnTwbd6se6UqZZLl0Oo45pQTbSPuwcL2ryeiAH
/8N9qcXhfbj1tiQgSyiHGpvIqfB9L7Dhom+M3iIFDI9ZTP+m8y9+vj/GqLFW
AHHqKaP1CQfJJqd8hYEKcCg/F/TxwDMsOsHXWpeugL8PemOuERsxrNRjlK4A
U1u2yJX7FH9lJZI3tSng2s7DqsGsJygIH5uZFilgcZqs44pLD94yAM9IkhIe
+yeHtkq7UfHLzos+tkoouaTgc6534YL5Rr52qBKoXbG6s1GdyNR7JG3OUIJp
8rjX2rkOZNlVjNlXKqH6U75jcyoiT7OA9rBTCe35tpmymXa8EsOcPzSlBPlS
4q6Z9z8omA60z1+ugu/35FEyG1uwLYxgSjeoYOMVv94mRSM2icpHwg+qwCxc
NPpg8z3cY/ns5vHrKiirP1Q5faEea4d7a017VeB3iRbrvIaFH3+Q3jg2qwKG
jqZQuKQKj5rFpcc6EuCVtyVrlT4DG2acYimxBPhWv3vrEUHHjyla9pwKAsTv
KZUOtLP4eyMvlcsl4EBo0Iyr5Vm0oz790P+SgK/3t1G82Xko5u2/2j9AACkn
aTJwZR4K3vBP9vMJsNUvIifWnUaHGk7xy1cEpLsKOH8JT6KV8d4G8WsCFhRC
Yj0tC6+6nA6xkBBg8PgLw4ediZ7GPYOWUgLWnSdtpq7MxKJn60vtZAQErLG7
nFSXgX2iigp3BQFFvpn2TGE6Tu51U4epCfAxWtXqRNuP9u/btIo11RBz24cU
sjIBJddf3CknqeGMe1xYSl08Bpb3HGNoqYGz6+5klTAGDfLzm+5pq6E5IN/F
nbYdqUZ/5gmWqmE+mctOr9uKjYNLWt7oqiGg2Dy+VhiGdIt7ZtN6amDVJ9r4
0QLQc+vXbE0DNXgp53Y0C32R/JyRscxQDaWnbA130Nxx7cRDhqmRGuKtWOO5
NGtcnrBNw8pYDVsSJvs7pvwfkQ0zSp2Wq+E/P5WezA==
                    "]]}, "Charting`Private`Tag#1"]}}, {}}, "GCFlag" -> 
               True|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PlotRange" -> {{-0.49999998979591836`, 0.}, {0., 30.}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {{{{
                   EdgeForm[], 
                   Directive[
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    Opacity[0.1]], 
                   GraphicsGroup[{{
                    Polygon[CompressedData["
1:eJxdx3k41Akcx3GtsVqRqwMlu61rkccxjkX7ZYoejVzp0LGuRBRKrHYzlVaj
w5FMSmpnm/QwNjzl3NRXeJRp2pjMMGGGkuigmvs3jm33efaf/TzP+/k8r29i
U8Pjv9DQ0Aj53D+/MX6it23S/z7ZML3YaYka/rPGv/vBt9RikWx+Xoz/t4o/
4xYSKoHmGcPOo7Ni3OWwcW76sweEJhdUhBiNlzbdLwqTgFmJtbNEJsZVHLkN
L1wC5QspB8bfinFqAsojtkiA+THrFbdfjDdXn9bbvkMC7I5x/uVaMd5LSrSI
3COB1oT2RtcoMepqjMSuz5JA0hst2UidCEcqB8r1WRLQH/E4s2KxCJuFd0gF
HAkMur3IoacMYyQ7P3j4gwScu0yU+x8MIY/axpw1lUJ299pOscUQWp3aumkO
pBCuPa3LTRvEl8e86ziJUgipMGmZ7HyOUeXhWb8USYHS6NRaYvkcX2SbryA3
SAEX8L1bMoWofHKpq2lICi5tCUbJfQPI0D7bsW2BDLiiQ0HBbgPoUBK3RstK
Bh88dDSr8/rRzzWq6hhVBjqkIgPGawHunBkrJafKoEbnepnSU4CRe/wXNzNk
cOSgQ15+Ph/ji41YO+/KwItawa1934e34hXWESIZ5Eax86m+feidl73pW5Ic
usavVhy+9gwb078kb7WRw/lKc6/l0zykOL523LtJDic5S13eUnjIdv7ucNMh
OSRHzRwPut6LNcUssxyGHIYdU4NspD3YPlbQ4HVXDv4He1IKw3pw8w1JQKZI
DlU2EZNhe55i3TnfaL0FChgctZj6Secv/HBnlFllrQDixCNm80Mukk1O+IoC
FeBQejro3b7HWHBMoLU6TQF/7PfGHCMOYmixxzBDAaa2HLEr7xH+yE4gr29R
wOXtB1X9mQ9RGDY6PSVWwJepsraLLl143QA8I0hKeOCfFNIs7UTF99vP+dgq
oei8QsC90oHz5usE2iFKoHbE6M5EtiNL7760MV0JpkljXqtm25BtVzZqX66E
yvd0x8YURL5mHu1euxJa6bYZsulWvBjNmjswqQT5IuKWmfefKJwKtKcvUcFX
u3IpGfVN2BJKsKRrVbDuol93g6IeG8SlQ2H7VWAWJh6+u+E27rJ8fO3oFRWU
1B4onzpbi9WD3dWm3SrwO0+LcV7JxndfS68emVEBU0dTJFpYgYfNYtNiHAnw
yt2YuVyfiXXTTjGUGAJ8K1+/8ghn4LtkLXtuGQEjbyjlDrRT+HM9P4XHI2Bf
SNC0q+UptKM+etv7jIBPd7ZQvDm5OMLfe6m3jwBSduJE4LJcFL4UHO8VEGCr
X0BOqDmJDlXcwmfPCUhzFXJ/Fx1HK+PddSMvCJhXiIg1tEy85HIy2EJCgMGD
j0wfTgZ6Gnf1W0oJWH2GtIG6LAMLHq8ptpMRELDS7kJiTTr2iMvK3BUEFPhm
2LNEaTix200dqibAx2h5sxNtL9q/adEq1FRD9A0fUvCyeJRceXqzlKSGX91j
Q5Nr4jCwtOsIU0sN3B23JipE0WhApzfc1lZDYwDdxZ22FalGv+UKF6lhLonH
SavZjPX9C5te6qohoNA8rloUigyL22ZTempg1ybY+NEC0HPzpyxNAzV4KWe3
NYp8kfyEmb7YUA3FJ2wNt9HccdX4PaapkRrirNhjOTRrXBK/RcPKWA1/A3f2
qjA=
                    "]]}}]}, {}, {}, {}}, {{}, {}, 
                  Annotation[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], 
                    Line[CompressedData["
1:eJwVx3k41AkYwHGtkVbk6kDJbuta5HGMY9HzMkWPxp0OHetKRKHEajdTKdHh
SCYltbNNehgbnnJu6hUeZZo2JjNMmBkl0UE1928c2/7xfT7P98e4tIiE7zQ0
NIK/9b/lFktlCwsiVPFm3ULDJNA6a9h9fE6Eexy2zM98+yGByWUVIULjFS2P
SsIlYFZm7SyRiXAtW27DjZBA5RLKoYkPIpyehMrIbRJgfMl+yxkU4Z115/R2
7pIAq2uCd61ehA+Tkyyi9kmgPbGz2TVahLoa4rhN2RJIfq8lEzcIUVw9VKnP
lIC+2OP86mVCbBXcJxWxJTDs9jo3P3UUo1iFIaOfJeDcY6I8+HgEudQOxpyp
FHJ6N3SLLEbQ6uz24HmQQoT2jC4nfRjfnPBuYCdJIbTKpG2q+xVGV0Zk/1Ei
BUqzU3uZ5St8nWO+mtwkBVzE827LEqDy+dWelhEpuHQkGqUMDCFd+0LXjkUy
4AiPBIW4DaFDWfx6LSsZfPbQ0awtGEQ/1+iaE1QZ6JBKDOjv+Lh7drycnCaD
Op1bFUpPPkbt81/WSpfBscMOBYWFPEwoNWLufiADL2oVp/7TAN5NUFhHCmWQ
F80qpPoOoHdBTvBPJDn0TNyoOnrzJTZnLCZvt5HDpWpzr1UzXKQ4vnPcHyyH
0+wVLh8oXGQ5/3y05YgcUqJnTwbd6se6UqZZLl0Oo45pQTbSPuwcL2ryeiAH
/8N9qcXhfbj1tiQgSyiHGpvIqfB9L7Dhom+M3iIFDI9ZTP+m8y9+vj/GqLFW
AHHqKaP1CQfJJqd8hYEKcCg/F/TxwDMsOsHXWpeugL8PemOuERsxrNRjlK4A
U1u2yJX7FH9lJZI3tSng2s7DqsGsJygIH5uZFilgcZqs44pLD94yAM9IkhIe
+yeHtkq7UfHLzos+tkoouaTgc6534YL5Rr52qBKoXbG6s1GdyNR7JG3OUIJp
8rjX2rkOZNlVjNlXKqH6U75jcyoiT7OA9rBTCe35tpmymXa8EsOcPzSlBPlS
4q6Z9z8omA60z1+ugu/35FEyG1uwLYxgSjeoYOMVv94mRSM2icpHwg+qwCxc
NPpg8z3cY/ns5vHrKiirP1Q5faEea4d7a017VeB3iRbrvIaFH3+Q3jg2qwKG
jqZQuKQKj5rFpcc6EuCVtyVrlT4DG2acYimxBPhWv3vrEUHHjyla9pwKAsTv
KZUOtLP4eyMvlcsl4EBo0Iyr5Vm0oz790P+SgK/3t1G82Xko5u2/2j9AACkn
aTJwZR4K3vBP9vMJsNUvIifWnUaHGk7xy1cEpLsKOH8JT6KV8d4G8WsCFhRC
Yj0tC6+6nA6xkBBg8PgLw4ediZ7GPYOWUgLWnSdtpq7MxKJn60vtZAQErLG7
nFSXgX2iigp3BQFFvpn2TGE6Tu51U4epCfAxWtXqRNuP9u/btIo11RBz24cU
sjIBJddf3CknqeGMe1xYSl08Bpb3HGNoqYGz6+5klTAGDfLzm+5pq6E5IN/F
nbYdqUZ/5gmWqmE+mctOr9uKjYNLWt7oqiGg2Dy+VhiGdIt7ZtN6amDVJ9r4
0QLQc+vXbE0DNXgp53Y0C32R/JyRscxQDaWnbA130Nxx7cRDhqmRGuKtWOO5
NGtcnrBNw8pYDVsSJvs7pvwfkQ0zSp2Wq+E/P5WezA==
                    "]]}, "Charting`Private`Tag#1"]}}, {}}, "GCFlag" -> 
              True|>, "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}]},
        Annotation[{
          GraphicsComplex[CompressedData["
1:eJw9lHk41AkcxrVGWpGrAyW7rWuRxzGORftlih6NXOnQsa5EFEqsdjMVq9Hh
SKSkdrZJD2PDU85NfYVHmaaNyTXhN5REB9Xcv3Fsu8/Tvs/zPu/z/vk+7/N8
vo1MDI7+SkVFJeCz/81ik8WS+XkhKnpnnAICRdAc01rvGCZETZWRyA1pIoh7
oyYZqSFwpHygVJstAu0RlzMrlxDYKLhDyeWKYNDpRQYzYRhDOTn+wx9EYN9h
ID/wYAj59BbWrKEY0jvXtQtNhtDs1LbNcyCGYPVpTV7SIL487l7DjRVDQJlB
02T7cwwrDU77NV8MtHq75kLT5/gi3XgltU4MuKDXvSlVgPInlzoahsTg0BKj
F98zgEXqZ9u2L5AAjzjs5+80gDaFUWvVzCTwwUVDtTK7H70cwyqO0yWgQcnX
KXrdh7tmxoqpiRKo0rheInftw9C93ksaiyRw9JBNdk5OL0YX6LF33ZWAG72M
V/2+B29Fy8xDCAlkhXFy6J496J6dvvk7ihQ6xq+WHbn2DOuTF1K3WUjhfLmx
24ppPtJsX9vu2yyFTO4yh7c0PnLsvz/ScFgK8WEzJ/yud2NVAdsoo0gKw7aJ
fhbiLmwdy61zuysF70NdCXlBXbjlhsgnlZBChUXIZNDep1hzzjNca4EMBkdN
pn7W+Bs/3BllVZjLgDz5iNX4kIdUg5OehK8MbIpP+73b/xhzj/eprUmSwZ8H
3DFDj4sYWOAyXCQDQ0uu0JH/CH/ixFA3NMng8o5Div7UhygIGp2eEspgYaKk
5aJDB17XAdcQihweeMcFNIrbUfbDjnMelnLIPy/r411pw3nj9X3qAXKgt0Vo
zoS2Ilvrvrg+WQ6GcWNuq2dbkGNVMmpdKofy90zb+gTEXtVsxr1WOTQzLVMk
0814MZw9d3BSDtLF5C0j979QMOVrzVyqgK93Z9FSahuwKZBki9cpYP1Fr846
WS3WCYuHgg4owChIOHx3423cbfr42rErCiisPlg6dbYaKwc7Kw07FeB1nhFh
v4qD774RXz06owCWhipBLCrDI0aRSRG2JLhlbUpdoc3Cmmm7CFoECZ7lr1+5
BBfhu3g1a14JCSNvaKU2jFP4S21vAp9Pwqboie6WSe/7VN3kArulSuC0jfde
rhbivbhYk9C9IpiXEeRaRipecsj0NxGRwPqY9orXL8Sba05r7dgpgiRHAe8P
4gSa6e+pGXlBgofeikY7xj60ftOklqeqhNJFtIPjb4U4NQGlIVtFYKmdS42p
ykSbCl7es+ck5HqmWLOJJJzY46QMVJJQ78N0cGZsQ7re71mCxUowKjS3F0mE
uJorteAHi4CSHjvhuzwLBS/7TnT3keCzyupCbFUydglLSpxlJPB23pooI8JR
h8msu63+eU91jIUXwwddt3xKU9VRwoDA4IKCFKL+sob7+UEi+HRnK82dm4Uj
vfsudfeQsOYMZSN9eQrmPl5bYCUh4TfnyMD4qij0Le44ylJTgk+ecVQlEYhF
JreNprSUUHDSUnc7wxlXj99jGeopoXFGt/3YrBB322yam/7Ml/0BftOOpqfQ
iv7obfczEnQefGR5cFPQVb+j31RMQvgND4r/8mgUXXl6s5iihLk4PjepagvW
9i9qeKmpBDf57PZ6whOpT1jJS3SVEGXGGctgmOPS6K0qZvrK//9T+U8/en7h
25f+D2YJqjA=
           "], {{{
              EdgeForm[], 
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               Opacity[0.1]], 
              GraphicsGroup[{
                
                Polygon[{{50, 78, 79, 1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 
                 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
                 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 
                 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 
                 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 
                 64, 76, 70, 77}}]}]}, {}, {}, {}}, {{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               
               Line[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
                11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 
                26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 
                41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 
                73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 77, 
                50}]}, "Charting`Private`Tag#1"]}}], {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{-0.49999998979591836`, 0.}, {0., 30.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {{{{
                 EdgeForm[], 
                 Directive[
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  Opacity[0.1]], 
                 GraphicsGroup[{{
                    Polygon[CompressedData["
1:eJxdx3k41Akcx3GtsVqRqwMlu61rkccxjkX7ZYoejVzp0LGuRBRKrHYzlVaj
w5FMSmpnm/QwNjzl3NRXeJRp2pjMMGGGkuigmvs3jm33efaf/TzP+/k8r29i
U8Pjv9DQ0Aj53D+/MX6it23S/z7ZML3YaYka/rPGv/vBt9RikWx+Xoz/t4o/
4xYSKoHmGcPOo7Ni3OWwcW76sweEJhdUhBiNlzbdLwqTgFmJtbNEJsZVHLkN
L1wC5QspB8bfinFqAsojtkiA+THrFbdfjDdXn9bbvkMC7I5x/uVaMd5LSrSI
3COB1oT2RtcoMepqjMSuz5JA0hst2UidCEcqB8r1WRLQH/E4s2KxCJuFd0gF
HAkMur3IoacMYyQ7P3j4gwScu0yU+x8MIY/axpw1lUJ299pOscUQWp3aumkO
pBCuPa3LTRvEl8e86ziJUgipMGmZ7HyOUeXhWb8USYHS6NRaYvkcX2SbryA3
SAEX8L1bMoWofHKpq2lICi5tCUbJfQPI0D7bsW2BDLiiQ0HBbgPoUBK3RstK
Bh88dDSr8/rRzzWq6hhVBjqkIgPGawHunBkrJafKoEbnepnSU4CRe/wXNzNk
cOSgQ15+Ph/ji41YO+/KwItawa1934e34hXWESIZ5Eax86m+feidl73pW5Ic
usavVhy+9gwb078kb7WRw/lKc6/l0zykOL523LtJDic5S13eUnjIdv7ucNMh
OSRHzRwPut6LNcUssxyGHIYdU4NspD3YPlbQ4HVXDv4He1IKw3pw8w1JQKZI
DlU2EZNhe55i3TnfaL0FChgctZj6Secv/HBnlFllrQDixCNm80Mukk1O+IoC
FeBQejro3b7HWHBMoLU6TQF/7PfGHCMOYmixxzBDAaa2HLEr7xH+yE4gr29R
wOXtB1X9mQ9RGDY6PSVWwJepsraLLl143QA8I0hKeOCfFNIs7UTF99vP+dgq
oei8QsC90oHz5usE2iFKoHbE6M5EtiNL7760MV0JpkljXqtm25BtVzZqX66E
yvd0x8YURL5mHu1euxJa6bYZsulWvBjNmjswqQT5IuKWmfefKJwKtKcvUcFX
u3IpGfVN2BJKsKRrVbDuol93g6IeG8SlQ2H7VWAWJh6+u+E27rJ8fO3oFRWU
1B4onzpbi9WD3dWm3SrwO0+LcV7JxndfS68emVEBU0dTJFpYgYfNYtNiHAnw
yt2YuVyfiXXTTjGUGAJ8K1+/8ghn4LtkLXtuGQEjbyjlDrRT+HM9P4XHI2Bf
SNC0q+UptKM+etv7jIBPd7ZQvDm5OMLfe6m3jwBSduJE4LJcFL4UHO8VEGCr
X0BOqDmJDlXcwmfPCUhzFXJ/Fx1HK+PddSMvCJhXiIg1tEy85HIy2EJCgMGD
j0wfTgZ6Gnf1W0oJWH2GtIG6LAMLHq8ptpMRELDS7kJiTTr2iMvK3BUEFPhm
2LNEaTix200dqibAx2h5sxNtL9q/adEq1FRD9A0fUvCyeJRceXqzlKSGX91j
Q5Nr4jCwtOsIU0sN3B23JipE0WhApzfc1lZDYwDdxZ22FalGv+UKF6lhLonH
SavZjPX9C5te6qohoNA8rloUigyL22ZTempg1ybY+NEC0HPzpyxNAzV4KWe3
NYp8kfyEmb7YUA3FJ2wNt9HccdX4PaapkRrirNhjOTRrXBK/RcPKWA1/A3f2
qjA=
                    "]]}}]}, {}, {}, {}}, {{}, {}, 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[2]], 
                  Line[CompressedData["
1:eJwVx3k41AkYwHGtkVbk6kDJbuta5HGMY9HzMkWPxp0OHetKRKHEajdTKdHh
SCYltbNNehgbnnJu6hUeZZo2JjNMmBkl0UE1928c2/7xfT7P98e4tIiE7zQ0
NIK/9b/lFktlCwsiVPFm3ULDJNA6a9h9fE6Eexy2zM98+yGByWUVIULjFS2P
SsIlYFZm7SyRiXAtW27DjZBA5RLKoYkPIpyehMrIbRJgfMl+yxkU4Z115/R2
7pIAq2uCd61ehA+Tkyyi9kmgPbGz2TVahLoa4rhN2RJIfq8lEzcIUVw9VKnP
lIC+2OP86mVCbBXcJxWxJTDs9jo3P3UUo1iFIaOfJeDcY6I8+HgEudQOxpyp
FHJ6N3SLLEbQ6uz24HmQQoT2jC4nfRjfnPBuYCdJIbTKpG2q+xVGV0Zk/1Ei
BUqzU3uZ5St8nWO+mtwkBVzE827LEqDy+dWelhEpuHQkGqUMDCFd+0LXjkUy
4AiPBIW4DaFDWfx6LSsZfPbQ0awtGEQ/1+iaE1QZ6JBKDOjv+Lh7drycnCaD
Op1bFUpPPkbt81/WSpfBscMOBYWFPEwoNWLufiADL2oVp/7TAN5NUFhHCmWQ
F80qpPoOoHdBTvBPJDn0TNyoOnrzJTZnLCZvt5HDpWpzr1UzXKQ4vnPcHyyH
0+wVLh8oXGQ5/3y05YgcUqJnTwbd6se6UqZZLl0Oo45pQTbSPuwcL2ryeiAH
/8N9qcXhfbj1tiQgSyiHGpvIqfB9L7Dhom+M3iIFDI9ZTP+m8y9+vj/GqLFW
AHHqKaP1CQfJJqd8hYEKcCg/F/TxwDMsOsHXWpeugL8PemOuERsxrNRjlK4A
U1u2yJX7FH9lJZI3tSng2s7DqsGsJygIH5uZFilgcZqs44pLD94yAM9IkhIe
+yeHtkq7UfHLzos+tkoouaTgc6534YL5Rr52qBKoXbG6s1GdyNR7JG3OUIJp
8rjX2rkOZNlVjNlXKqH6U75jcyoiT7OA9rBTCe35tpmymXa8EsOcPzSlBPlS
4q6Z9z8omA60z1+ugu/35FEyG1uwLYxgSjeoYOMVv94mRSM2icpHwg+qwCxc
NPpg8z3cY/ns5vHrKiirP1Q5faEea4d7a017VeB3iRbrvIaFH3+Q3jg2qwKG
jqZQuKQKj5rFpcc6EuCVtyVrlT4DG2acYimxBPhWv3vrEUHHjyla9pwKAsTv
KZUOtLP4eyMvlcsl4EBo0Iyr5Vm0oz790P+SgK/3t1G82Xko5u2/2j9AACkn
aTJwZR4K3vBP9vMJsNUvIifWnUaHGk7xy1cEpLsKOH8JT6KV8d4G8WsCFhRC
Yj0tC6+6nA6xkBBg8PgLw4ediZ7GPYOWUgLWnSdtpq7MxKJn60vtZAQErLG7
nFSXgX2iigp3BQFFvpn2TGE6Tu51U4epCfAxWtXqRNuP9u/btIo11RBz24cU
sjIBJddf3CknqeGMe1xYSl08Bpb3HGNoqYGz6+5klTAGDfLzm+5pq6E5IN/F
nbYdqUZ/5gmWqmE+mctOr9uKjYNLWt7oqiGg2Dy+VhiGdIt7ZtN6amDVJ9r4
0QLQc+vXbE0DNXgp53Y0C32R/JyRscxQDaWnbA130Nxx7cRDhqmRGuKtWOO5
NGtcnrBNw8pYDVsSJvs7pvwfkQ0zSp2Wq+E/P5WezA==
                   "]]}, "Charting`Private`Tag#1"]}}, {}}, "GCFlag" -> True|>,
           "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
       InterpretationBox[{
         TagBox[{GraphicsComplexBox[CompressedData["
1:eJxFlHlQUwcQxqNAFTwabgqWCgqiooLcVlwURymKkBSsAmMlXEUsoIhYTo8C
HoBSLIqKiGMK1Sq1VjFCWKwYq0UQW0UQ8HGFJJA85eW9HCg0dcbpznyzs//s
N99vZ9aOl8yNncpisYJ1+q+3HM/TTk6S6G6c+oOL2Tj0ukW9LK8l0ZqOaa3q
1IIHfTAjZQuJZ0qL1S/OaWHaa5v7s6aRWMzSxGbGaUFuveuuf50CNSF870A3
LVhFz8y6tV2BenH211XvNNA4aNtPfqzAeC8/hX2rBn4+lP5R3G05rm1LkMI5
DVRzC7v38ORodPRys/m3GpgbYbUt0ESOY6WfWpas0UDvfllFZP0o1jYX9cjM
NWBJuB3x2DGKAoHfqTS5GmKSfRyrrUexfYSHbSI1MDZ5B8KaR9B1iXNRT4Ua
9KYGHH6UOoLpVjtW7d6nhjADTlDWnBE0yT0+ryxEDXe8LZpFIhkKxYKmKYvU
cJbPFXfsleFL/0C/YQM1NC17JnKYK0PpFbJT06uCKKqVu6JNipXLiY1v7qhg
3T+zK46lS7GAF7dvyUkVwJBReZqdFJuS/swPT1LBjWU5fo7tEtxeq37luUEF
O095/WSaIcFEpkjp7aCCC97f1D1wkuAGt0bonqICiWFYhlnnMBp1736w9hUD
aeqC8YqDw2jstce8RcBA9tzlTgrXYcwqUFV2lDHwMNbeNLNLjPN4jDWdwsDC
l621F74X42Br4irhBgb0j46pCt3F+GJWfq7WiYH5myMnbvYMYU3H6UJ3PQYw
wvdXfuEQ3l1Ql9z1ioakki7Tpb5DeDMuJ9NSSANvUOhBiQeRMygx+/wUDe0p
Vnq5ZYMoDfcgmlJpyLMWFK+HQawae9psHUTD7++e3H8uH8AH7PlDT5xoYNj8
axMVA5i9x9Z1ugEN2asxLHr9AG7rsz3E9Cgh90pITTHTj0eCwoJ8BUoQLXcS
MOf78fWBi3z7EiXYyeozVQH9GN86+nhnghJUXSJpo7oPYx1HhbPXKsFEamlx
r6oPgwOs2AttlFDjQsiLQvqwPinbqFxJAacmJv0Nqw9daPJYQisF4LsMSy4T
aNzst73gEgU1M3b9pt5KYCUn1GciiwL3lAwDFovAyWdvPYJDKHgWRclaOkhc
ebw9/wyjBYWQjnjrTGDX8O0OQRwFT/Y17BaPkBh1c/I8x2Ac/opxK8jwJ9DW
WNlA7KLA2PK2S44FgYmSUt6RCAo26Vd5UjSJnSulZg0zx2GF99Nzgk0Ehgb+
zU9Jp2C/bPM6oR2BZevK2+2jKLjo/4kNzCBQRN/Ik4dRMCuw9LRGS2LqkqvG
aexxeFNVtWBrKIGs4DGBVwYFXqGO7ZELCPz68d4qRTQF4Vcl/F42gXbdS/+o
30LBSOcXJyoNCKyOPvSL7ZcUjO4sfJj1jkRyTdIBrsk4tGw2lDt9RWDAYteZ
ZzMpMDEsLnNeRKBv6t3g0FgKPHkhiddMCQxx6OLbh1MgKr4eljydQM+YBuf8
UArYDv2P2qYS6CJW6tdxKIicmM5rnCDRZ/Je2mpTXV5XYduJLQQeZsdWb9Tx
3j+w+ruTiwk02ZpvNU3H89JK/U0W5gQK1aaGz3X73RNivTsMdX7Wn/X66PLn
TP541UufwFvmNT07uDo+gUsl8VMInMONt9fj/H8/1vta5ffhv32Y/wXJMK9U

            "], {{
              {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.1], EdgeForm[
               None], GraphicsGroupBox[
                PolygonBox[{{50, 78, 79, 1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 
                 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 
                 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
                 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 
                 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 
                 69, 64, 76, 70, 77}}]]}, {}, {}, {}}, {{}, {}, 
              TagBox[
               {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
                Opacity[1.], 
                LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 
                 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 
                 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 
                 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 
                 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 
                 77, 50}]},
               Annotation[#, "Charting`Private`Tag#1"]& ]}}], {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {
             GraphicsComplex[CompressedData["
1:eJxFlHlQUwcQxqNAFTwabgqWCgqiooLcVlwURymKkBSsAmMlXEUsoIhYTo8C
HoBSLIqKiGMK1Sq1VjFCWKwYq0UQW0UQ8HGFJJA85eW9HCg0dcbpznyzs//s
N99vZ9aOl8yNncpisYJ1+q+3HM/TTk6S6G6c+oOL2Tj0ukW9LK8l0ZqOaa3q
1IIHfTAjZQuJZ0qL1S/OaWHaa5v7s6aRWMzSxGbGaUFuveuuf50CNSF870A3
LVhFz8y6tV2BenH211XvNNA4aNtPfqzAeC8/hX2rBn4+lP5R3G05rm1LkMI5
DVRzC7v38ORodPRys/m3GpgbYbUt0ESOY6WfWpas0UDvfllFZP0o1jYX9cjM
NWBJuB3x2DGKAoHfqTS5GmKSfRyrrUexfYSHbSI1MDZ5B8KaR9B1iXNRT4Ua
9KYGHH6UOoLpVjtW7d6nhjADTlDWnBE0yT0+ryxEDXe8LZpFIhkKxYKmKYvU
cJbPFXfsleFL/0C/YQM1NC17JnKYK0PpFbJT06uCKKqVu6JNipXLiY1v7qhg
3T+zK46lS7GAF7dvyUkVwJBReZqdFJuS/swPT1LBjWU5fo7tEtxeq37luUEF
O095/WSaIcFEpkjp7aCCC97f1D1wkuAGt0bonqICiWFYhlnnMBp1736w9hUD
aeqC8YqDw2jstce8RcBA9tzlTgrXYcwqUFV2lDHwMNbeNLNLjPN4jDWdwsDC
l621F74X42Br4irhBgb0j46pCt3F+GJWfq7WiYH5myMnbvYMYU3H6UJ3PQYw
wvdXfuEQ3l1Ql9z1ioakki7Tpb5DeDMuJ9NSSANvUOhBiQeRMygx+/wUDe0p
Vnq5ZYMoDfcgmlJpyLMWFK+HQawae9psHUTD7++e3H8uH8AH7PlDT5xoYNj8
axMVA5i9x9Z1ugEN2asxLHr9AG7rsz3E9Cgh90pITTHTj0eCwoJ8BUoQLXcS
MOf78fWBi3z7EiXYyeozVQH9GN86+nhnghJUXSJpo7oPYx1HhbPXKsFEamlx
r6oPgwOs2AttlFDjQsiLQvqwPinbqFxJAacmJv0Nqw9daPJYQisF4LsMSy4T
aNzst73gEgU1M3b9pt5KYCUn1GciiwL3lAwDFovAyWdvPYJDKHgWRclaOkhc
ebw9/wyjBYWQjnjrTGDX8O0OQRwFT/Y17BaPkBh1c/I8x2Ac/opxK8jwJ9DW
WNlA7KLA2PK2S44FgYmSUt6RCAo26Vd5UjSJnSulZg0zx2GF99Nzgk0Ehgb+
zU9Jp2C/bPM6oR2BZevK2+2jKLjo/4kNzCBQRN/Ik4dRMCuw9LRGS2LqkqvG
aexxeFNVtWBrKIGs4DGBVwYFXqGO7ZELCPz68d4qRTQF4Vcl/F42gXbdS/+o
30LBSOcXJyoNCKyOPvSL7ZcUjO4sfJj1jkRyTdIBrsk4tGw2lDt9RWDAYteZ
ZzMpMDEsLnNeRKBv6t3g0FgKPHkhiddMCQxx6OLbh1MgKr4eljydQM+YBuf8
UArYDv2P2qYS6CJW6tdxKIicmM5rnCDRZ/Je2mpTXV5XYduJLQQeZsdWb9Tx
3j+w+ruTiwk02ZpvNU3H89JK/U0W5gQK1aaGz3X73RNivTsMdX7Wn/X66PLn
TP541UufwFvmNT07uDo+gUsl8VMInMONt9fj/H8/1vta5ffhv32Y/wXJMK9U

              "], {{{
                 EdgeForm[], 
                 Directive[
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  Opacity[0.1]], 
                 GraphicsGroup[{
                   
                   Polygon[{{50, 78, 79, 1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 
                    5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20,
                     21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
                    35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
                    49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
                    63, 59, 75, 69, 64, 76, 70, 
                    77}}]}]}, {}, {}, {}}, {{}, {}, 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[2]], 
                  
                  Line[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10,
                    11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 
                   25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39,
                    40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 
                   54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 64, 76,
                    70, 77, 50}]}, "Charting`Private`Tag#1"]}}], {}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PlotRange" -> {{-0.9999999897959184, -0.5000000102040816}, {0.,
                 30.}}, "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {-0.48958334396258607`, 0}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {{{{
                    EdgeForm[], 
                    Directive[
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    Opacity[0.1]], 
                    GraphicsGroup[{{
                    Polygon[CompressedData["
1:eJxl1Hs01AkUB/ApbNFjvVlaG0UqFXm36SqdskrGrGkLp814rbQoSetZWfRA
Wa1SSTrNsrVl27Y0Ma42TVsr0m6J0A9jzAzjV37z+81DsbN7zv6195x77vmc
8z33v3vtecmc2OksFitE1/9Mj5QMAxaLwKnn7zxD2BT8Z9a/tca/9US+dmqK
/J89TFK/czWfgMjJmbymSRJ9p+6nrTWbgNHdRY+y3pNIrks6xDGdgDlBZWc0
WhJTl10zSTOegC361V4UTWLXapl54+wJeHqgca9khMSoW1MXQg0m4HkUJW/t
JHH1iY6Cs4wW+tyjXlXUkWhDx7RVd2nBkz6ckbKNxLNlJeqX57Uw443tgzkz
SCxhaWIz47SgsNlzL6B+DDVsvk+Quxaso2dn3d45hnpxDjdU7zXQJLYbID8c
w3hv/zGHNg38mJf+QdwdBa5vT5DBeQ3UcIp69vEUaHTsSovF1xqYH2G9I8hU
geNlH1uVrtNA30F5ZWTDKNa1FPfKLTRgRbgf9dw1igKB/+k0hRpikn2damxG
sWOEh+0iNTC2+Ye4LSPotsyluLdSDXrTA488Th3BdOtda/YeUAPXIDQ4a94I
muaeWFDOVsNdH8sWkUiOQomgedoSNZzjcySd++X4KiDIf9hADc0rnosc58tR
dpXs0vSpIIpq46xql2HVSmLz27sq2PDX3Mrj6TIs5MUdWHZKBTBkVJFmL8Pm
pN8LwpNUcHNFjr9ThxR31qlfe21Swe7T3j+YZUgxkSlW+jiq4KLPV/UPnaW4
yb0JeqapQGrIzTDvGkajnr0P179mIE1dOFF5eBhNvPdZtAoYyJ6/0nnMbRiz
ClVVneUMPIp1MMvsluACHmNDpzCw+FVb3cVvJShuS1wj3MSA/rFxVZGHBF/O
KcjVOjOwcGvk5K3eIaztPFPkoccARvj9zC8awnuL6pO7X9OQVNptttxvCG/F
5WRaCWngiYWelESMoWKp+aenaehIsdbLLRejLNyTaE6lId9GULIRxFg9/qzF
JpiGX98/ffBCMYgPjRcOPXWmgTHmX5+sHMTsfXZuMw1oyF6L3OiNg7ij3y6P
6VVC7lV2bQkzgEeDucF+AiWIVjoLmAsD+ObQJb5DqRLs5Q2ZqsABjG8bfbI7
QQmqbpGsSd2PsU6jwrnrlWAqs7K8X92PIYHWxottlVDrSiiK2f3YkJRtVKGk
ILQ2Jv0tqx9dafJ4QhsF4LcCS68QaNLiv7PwMgW1s/b8ot5OYFVomO9kFgWr
3ITtJ7cReMQ4tmazzq1bDRXOXxAYuNRt9rlMCt5WVy/aHqa715BxgXeGLu/z
7LxgC4FhQX/yU9Ip+CPGvTAjgEA7E2UjsYeCMSEd8c6FwO7hO52COAoODq79
5tRSAk23F1jP0NnUsKTcZQmBfqn3QsJiKfAOc+qIXETgl0/2V49F6/LyrRuE
9gSWb6jocIiiwMTqjmuOJYGJ0jLe0QgKLq/W32JpQaBQbWb4IpwCLx478boZ
gWzHbr6DzuHXpPw+YwLte5b/1rCNgksBH9nCLAJF9M18BVf3fxJifToNdXmb
T/p8dRaV3OAmzyTQK6bRpSCMgpGuz05WGRBYE533k93nFORMfX/NW5/A2xa1
vbs4FBg7Djxun06gq0SpXx+q2x+0XBo/jcB5nHgHPZ3/BtvAr1Q=
                    "]]}}]}, {}, {}, {}}, {{}, {}, 
                   Annotation[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], 
                    Line[CompressedData["
1:eJwVzHtUzHkYx/GhWsplp3tbttVQQijdrTyRQxvpsmWpjtXU1CZbkWS7umzl
UtFmIyTjmK1laa0lo6YnK2PZlOySUvl2m2amZoZ+M7+5RO344zmf8zrnfR4H
dmo4ZzqDwQjW38dtPVmgm5pSoIdp+k+uFhMQMzmT3TSpQN+pBxlrzSdgbHfx
45wPClSsSzkUbjYBc4LKz2p1Ckxfdt00gzkBWwy5XpRKgV2rJRaNsyfg2YHG
vaJRBcbenroYZjQBL2IpaWunAlef7Cg8R+ugzz32dWWdAm1V8W3cLh14qg5n
pW1T4LnyUs2rCzqY8dbu4ZwZCixlaDnZCTqQ2e65H1AvR20ozyfIXQc2cbNz
7uyUo0EC66b6gxaahuwHFJ/KMdHbX85q08KvRzI/Sbgrw/XtSRK4oIWa8OKe
fWwZmhy/2mL5vRbmR9vsCDKT4Xj559Zl67TQd1BaFdMwhnUtJb1SSy1YE/dj
nrvGkM/3P5Mh00B8qq9Tje0YdoyysV2oAdqu4FBkyyi6LXMp6a3SgMH0wKNP
0kcx02bXmr0HNBBpFBacM28UzfJPLqgI1cA9H6sWoVCKAhG/edoSDZznhYs6
90vxdUCQ/4iRBppXvBA6zpei5JqiS9unhliqLXxVuwSrV5LN7+6pYcN/c6tO
ZEqwiJ1wYNlpNcCwSWWGgwSbU/4ujEpRw60Vef5OHWLcWad547VJDbvPeP9i
niXGZLpE6eOohks+39U/chbjJvcm6JmmBrFxZJZF1wia9Ox9tP4NDRmaoomq
wyNo6r3PspVPQ+78lc5ytxHMKVJXd1bQ8JjDMs/uFuECNm2rSqNh8eu2uks/
inCoLXmNYBMNhsfH1cUeInw1pzBf50zDwq0xk7d7h7G282yxhwENGO33O694
GO8vqk/tfqOClLJu8+V+w3g7IS/bWqAC9pDAkxINYdiQ2OLLMyroSLMxyK8Y
QkmUJ2lOV0GBLb90Iwwhd/x5i22wCv788OzhS9kgPmIuHH7mrAKaybsxWTWI
ufvs3WYaqSB3LUbGbRzEHf32R+heJeRfC60tpQfwWHBksB9fCcKVznz64gC+
PXSZxypTgoO0IVsdOICJbWNPdycpQd0tlDRp+pHjNCaYu14JZhJrqwfcfgwJ
tGEutlNCrSuRlYT2Y0NKrkmlkoKw2vjMd4x+dFUpTiS1UQB+K7DsKkHTFv+d
RVcoqJ215w/NdoLVYRG+kzkUrHITtJ/aRvAok1OzWe/WrcYy528IBi51m30+
m4J3XO6i7REEGSHjfO8sfe/z/AJ/C8GIoH95aZkU/BPvXpQVQNDeVNlI9lAg
F6ii37sQ7B6528lPoODg4NofTi8laLa90GaG3mbGpRUuSwj6pd8PieBQ4B3h
1BGziOC3T/dz5XH6Xrp1g8CBYMWGyg5WLAWm1ndd86wIJovL2ceiKbiy2nCL
lSVBgcbc+GUUBV7s0OQb5gRDHbt5LL2jrot5fUyCDj3L/2rYRsHlgM/sYBZB
oepWgSySAo8kjk+nsb63/aLPV29h6c3I1JkEveIbXQojKBjt+upUtRHBmrgj
v9l/TUHe1M/XvQ0J3rGs7d0VTgHTceBJ+3SCriKlYX2Y/n/QcnHiNILzwhNZ
Bnp7pGUZMRgEp1689wwJpeB/1+KlDg==
                    "]]}, "Charting`Private`Tag#1"]}}, {}}, "GCFlag" -> 
               True|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PlotRange" -> {{-0.9999999897959184, -0.5000000102040816}, {0., 
               30.}}, "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {-0.48958334396258607`, 0}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {{{{
                   EdgeForm[], 
                   Directive[
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    Opacity[0.1]], 
                   GraphicsGroup[{{
                    Polygon[CompressedData["
1:eJxl1Hs01AkUB/ApbNFjvVlaG0UqFXm36SqdskrGrGkLp814rbQoSetZWfRA
Wa1SSTrNsrVl27Y0Ma42TVsr0m6J0A9jzAzjV37z+81DsbN7zv6195x77vmc
8z33v3vtecmc2OksFitE1/9Mj5QMAxaLwKnn7zxD2BT8Z9a/tca/9US+dmqK
/J89TFK/czWfgMjJmbymSRJ9p+6nrTWbgNHdRY+y3pNIrks6xDGdgDlBZWc0
WhJTl10zSTOegC361V4UTWLXapl54+wJeHqgca9khMSoW1MXQg0m4HkUJW/t
JHH1iY6Cs4wW+tyjXlXUkWhDx7RVd2nBkz6ckbKNxLNlJeqX57Uw443tgzkz
SCxhaWIz47SgsNlzL6B+DDVsvk+Quxaso2dn3d45hnpxDjdU7zXQJLYbID8c
w3hv/zGHNg38mJf+QdwdBa5vT5DBeQ3UcIp69vEUaHTsSovF1xqYH2G9I8hU
geNlH1uVrtNA30F5ZWTDKNa1FPfKLTRgRbgf9dw1igKB/+k0hRpikn2damxG
sWOEh+0iNTC2+Ye4LSPotsyluLdSDXrTA488Th3BdOtda/YeUAPXIDQ4a94I
muaeWFDOVsNdH8sWkUiOQomgedoSNZzjcySd++X4KiDIf9hADc0rnosc58tR
dpXs0vSpIIpq46xql2HVSmLz27sq2PDX3Mrj6TIs5MUdWHZKBTBkVJFmL8Pm
pN8LwpNUcHNFjr9ThxR31qlfe21Swe7T3j+YZUgxkSlW+jiq4KLPV/UPnaW4
yb0JeqapQGrIzTDvGkajnr0P179mIE1dOFF5eBhNvPdZtAoYyJ6/0nnMbRiz
ClVVneUMPIp1MMvsluACHmNDpzCw+FVb3cVvJShuS1wj3MSA/rFxVZGHBF/O
KcjVOjOwcGvk5K3eIaztPFPkoccARvj9zC8awnuL6pO7X9OQVNptttxvCG/F
5WRaCWngiYWelESMoWKp+aenaehIsdbLLRejLNyTaE6lId9GULIRxFg9/qzF
JpiGX98/ffBCMYgPjRcOPXWmgTHmX5+sHMTsfXZuMw1oyF6L3OiNg7ij3y6P
6VVC7lV2bQkzgEeDucF+AiWIVjoLmAsD+ObQJb5DqRLs5Q2ZqsABjG8bfbI7
QQmqbpGsSd2PsU6jwrnrlWAqs7K8X92PIYHWxottlVDrSiiK2f3YkJRtVKGk
ILQ2Jv0tqx9dafJ4QhsF4LcCS68QaNLiv7PwMgW1s/b8ot5OYFVomO9kFgWr
3ITtJ7cReMQ4tmazzq1bDRXOXxAYuNRt9rlMCt5WVy/aHqa715BxgXeGLu/z
7LxgC4FhQX/yU9Ip+CPGvTAjgEA7E2UjsYeCMSEd8c6FwO7hO52COAoODq79
5tRSAk23F1jP0NnUsKTcZQmBfqn3QsJiKfAOc+qIXETgl0/2V49F6/LyrRuE
9gSWb6jocIiiwMTqjmuOJYGJ0jLe0QgKLq/W32JpQaBQbWb4IpwCLx478boZ
gWzHbr6DzuHXpPw+YwLte5b/1rCNgksBH9nCLAJF9M18BVf3fxJifToNdXmb
T/p8dRaV3OAmzyTQK6bRpSCMgpGuz05WGRBYE533k93nFORMfX/NW5/A2xa1
vbs4FBg7Djxun06gq0SpXx+q2x+0XBo/jcB5nHgHPZ3/BtvAr1Q=
                    "]]}}]}, {}, {}, {}}, {{}, {}, 
                  Annotation[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], 
                    Line[CompressedData["
1:eJwVzHtUzHkYx/GhWsplp3tbttVQQijdrTyRQxvpsmWpjtXU1CZbkWS7umzl
UtFmIyTjmK1laa0lo6YnK2PZlOySUvl2m2amZoZ+M7+5RO344zmf8zrnfR4H
dmo4ZzqDwQjW38dtPVmgm5pSoIdp+k+uFhMQMzmT3TSpQN+pBxlrzSdgbHfx
45wPClSsSzkUbjYBc4LKz2p1Ckxfdt00gzkBWwy5XpRKgV2rJRaNsyfg2YHG
vaJRBcbenroYZjQBL2IpaWunAlef7Cg8R+ugzz32dWWdAm1V8W3cLh14qg5n
pW1T4LnyUs2rCzqY8dbu4ZwZCixlaDnZCTqQ2e65H1AvR20ozyfIXQc2cbNz
7uyUo0EC66b6gxaahuwHFJ/KMdHbX85q08KvRzI/Sbgrw/XtSRK4oIWa8OKe
fWwZmhy/2mL5vRbmR9vsCDKT4Xj559Zl67TQd1BaFdMwhnUtJb1SSy1YE/dj
nrvGkM/3P5Mh00B8qq9Tje0YdoyysV2oAdqu4FBkyyi6LXMp6a3SgMH0wKNP
0kcx02bXmr0HNBBpFBacM28UzfJPLqgI1cA9H6sWoVCKAhG/edoSDZznhYs6
90vxdUCQ/4iRBppXvBA6zpei5JqiS9unhliqLXxVuwSrV5LN7+6pYcN/c6tO
ZEqwiJ1wYNlpNcCwSWWGgwSbU/4ujEpRw60Vef5OHWLcWad547VJDbvPeP9i
niXGZLpE6eOohks+39U/chbjJvcm6JmmBrFxZJZF1wia9Ox9tP4NDRmaoomq
wyNo6r3PspVPQ+78lc5ytxHMKVJXd1bQ8JjDMs/uFuECNm2rSqNh8eu2uks/
inCoLXmNYBMNhsfH1cUeInw1pzBf50zDwq0xk7d7h7G282yxhwENGO33O694
GO8vqk/tfqOClLJu8+V+w3g7IS/bWqAC9pDAkxINYdiQ2OLLMyroSLMxyK8Y
QkmUJ2lOV0GBLb90Iwwhd/x5i22wCv788OzhS9kgPmIuHH7mrAKaybsxWTWI
ufvs3WYaqSB3LUbGbRzEHf32R+heJeRfC60tpQfwWHBksB9fCcKVznz64gC+
PXSZxypTgoO0IVsdOICJbWNPdycpQd0tlDRp+pHjNCaYu14JZhJrqwfcfgwJ
tGEutlNCrSuRlYT2Y0NKrkmlkoKw2vjMd4x+dFUpTiS1UQB+K7DsKkHTFv+d
RVcoqJ215w/NdoLVYRG+kzkUrHITtJ/aRvAok1OzWe/WrcYy528IBi51m30+
m4J3XO6i7REEGSHjfO8sfe/z/AJ/C8GIoH95aZkU/BPvXpQVQNDeVNlI9lAg
F6ii37sQ7B6528lPoODg4NofTi8laLa90GaG3mbGpRUuSwj6pd8PieBQ4B3h
1BGziOC3T/dz5XH6Xrp1g8CBYMWGyg5WLAWm1ndd86wIJovL2ceiKbiy2nCL
lSVBgcbc+GUUBV7s0OQb5gRDHbt5LL2jrot5fUyCDj3L/2rYRsHlgM/sYBZB
oepWgSySAo8kjk+nsb63/aLPV29h6c3I1JkEveIbXQojKBjt+upUtRHBmrgj
v9l/TUHe1M/XvQ0J3rGs7d0VTgHTceBJ+3SCriKlYX2Y/n/QcnHiNILzwhNZ
Bnp7pGUZMRgEp1689wwJpeB/1+KlDg==
                    "]]}, "Charting`Private`Tag#1"]}}, {}}, "GCFlag" -> 
              True|>, "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}]},
        Annotation[{
          GraphicsComplex[CompressedData["
1:eJxFlHlQUwcQxqNAFTwabgqWCgqiooLcVlwURymKkBSsAmMlXEUsoIhYTo8C
HoBSLIqKiGMK1Sq1VjFCWKwYq0UQW0UQ8HGFJJA85eW9HCg0dcbpznyzs//s
N99vZ9aOl8yNncpisYJ1+q+3HM/TTk6S6G6c+oOL2Tj0ukW9LK8l0ZqOaa3q
1IIHfTAjZQuJZ0qL1S/OaWHaa5v7s6aRWMzSxGbGaUFuveuuf50CNSF870A3
LVhFz8y6tV2BenH211XvNNA4aNtPfqzAeC8/hX2rBn4+lP5R3G05rm1LkMI5
DVRzC7v38ORodPRys/m3GpgbYbUt0ESOY6WfWpas0UDvfllFZP0o1jYX9cjM
NWBJuB3x2DGKAoHfqTS5GmKSfRyrrUexfYSHbSI1MDZ5B8KaR9B1iXNRT4Ua
9KYGHH6UOoLpVjtW7d6nhjADTlDWnBE0yT0+ryxEDXe8LZpFIhkKxYKmKYvU
cJbPFXfsleFL/0C/YQM1NC17JnKYK0PpFbJT06uCKKqVu6JNipXLiY1v7qhg
3T+zK46lS7GAF7dvyUkVwJBReZqdFJuS/swPT1LBjWU5fo7tEtxeq37luUEF
O095/WSaIcFEpkjp7aCCC97f1D1wkuAGt0bonqICiWFYhlnnMBp1736w9hUD
aeqC8YqDw2jstce8RcBA9tzlTgrXYcwqUFV2lDHwMNbeNLNLjPN4jDWdwsDC
l621F74X42Br4irhBgb0j46pCt3F+GJWfq7WiYH5myMnbvYMYU3H6UJ3PQYw
wvdXfuEQ3l1Ql9z1ioakki7Tpb5DeDMuJ9NSSANvUOhBiQeRMygx+/wUDe0p
Vnq5ZYMoDfcgmlJpyLMWFK+HQawae9psHUTD7++e3H8uH8AH7PlDT5xoYNj8
axMVA5i9x9Z1ugEN2asxLHr9AG7rsz3E9Cgh90pITTHTj0eCwoJ8BUoQLXcS
MOf78fWBi3z7EiXYyeozVQH9GN86+nhnghJUXSJpo7oPYx1HhbPXKsFEamlx
r6oPgwOs2AttlFDjQsiLQvqwPinbqFxJAacmJv0Nqw9daPJYQisF4LsMSy4T
aNzst73gEgU1M3b9pt5KYCUn1GciiwL3lAwDFovAyWdvPYJDKHgWRclaOkhc
ebw9/wyjBYWQjnjrTGDX8O0OQRwFT/Y17BaPkBh1c/I8x2Ac/opxK8jwJ9DW
WNlA7KLA2PK2S44FgYmSUt6RCAo26Vd5UjSJnSulZg0zx2GF99Nzgk0Ehgb+
zU9Jp2C/bPM6oR2BZevK2+2jKLjo/4kNzCBQRN/Ik4dRMCuw9LRGS2LqkqvG
aexxeFNVtWBrKIGs4DGBVwYFXqGO7ZELCPz68d4qRTQF4Vcl/F42gXbdS/+o
30LBSOcXJyoNCKyOPvSL7ZcUjO4sfJj1jkRyTdIBrsk4tGw2lDt9RWDAYteZ
ZzMpMDEsLnNeRKBv6t3g0FgKPHkhiddMCQxx6OLbh1MgKr4eljydQM+YBuf8
UArYDv2P2qYS6CJW6tdxKIicmM5rnCDRZ/Je2mpTXV5XYduJLQQeZsdWb9Tx
3j+w+ruTiwk02ZpvNU3H89JK/U0W5gQK1aaGz3X73RNivTsMdX7Wn/X66PLn
TP541UufwFvmNT07uDo+gUsl8VMInMONt9fj/H8/1vta5ffhv32Y/wXJMK9U

           "], {{{
              EdgeForm[], 
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               Opacity[0.1]], 
              GraphicsGroup[{
                
                Polygon[{{50, 78, 79, 1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 
                 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
                 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 
                 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 
                 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 
                 64, 76, 70, 77}}]}]}, {}, {}, {}}, {{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               
               Line[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
                11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 
                26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 
                41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 
                73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 77, 
                50}]}, "Charting`Private`Tag#1"]}}], {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{-0.9999999897959184, -0.5000000102040816}, {0., 
             30.}}, "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {-0.48958334396258607`, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {{{{
                 EdgeForm[], 
                 Directive[
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  Opacity[0.1]], 
                 GraphicsGroup[{{
                    Polygon[CompressedData["
1:eJxl1Hs01AkUB/ApbNFjvVlaG0UqFXm36SqdskrGrGkLp814rbQoSetZWfRA
Wa1SSTrNsrVl27Y0Ma42TVsr0m6J0A9jzAzjV37z+81DsbN7zv6195x77vmc
8z33v3vtecmc2OksFitE1/9Mj5QMAxaLwKnn7zxD2BT8Z9a/tca/9US+dmqK
/J89TFK/czWfgMjJmbymSRJ9p+6nrTWbgNHdRY+y3pNIrks6xDGdgDlBZWc0
WhJTl10zSTOegC361V4UTWLXapl54+wJeHqgca9khMSoW1MXQg0m4HkUJW/t
JHH1iY6Cs4wW+tyjXlXUkWhDx7RVd2nBkz6ckbKNxLNlJeqX57Uw443tgzkz
SCxhaWIz47SgsNlzL6B+DDVsvk+Quxaso2dn3d45hnpxDjdU7zXQJLYbID8c
w3hv/zGHNg38mJf+QdwdBa5vT5DBeQ3UcIp69vEUaHTsSovF1xqYH2G9I8hU
geNlH1uVrtNA30F5ZWTDKNa1FPfKLTRgRbgf9dw1igKB/+k0hRpikn2damxG
sWOEh+0iNTC2+Ye4LSPotsyluLdSDXrTA488Th3BdOtda/YeUAPXIDQ4a94I
muaeWFDOVsNdH8sWkUiOQomgedoSNZzjcySd++X4KiDIf9hADc0rnosc58tR
dpXs0vSpIIpq46xql2HVSmLz27sq2PDX3Mrj6TIs5MUdWHZKBTBkVJFmL8Pm
pN8LwpNUcHNFjr9ThxR31qlfe21Swe7T3j+YZUgxkSlW+jiq4KLPV/UPnaW4
yb0JeqapQGrIzTDvGkajnr0P179mIE1dOFF5eBhNvPdZtAoYyJ6/0nnMbRiz
ClVVneUMPIp1MMvsluACHmNDpzCw+FVb3cVvJShuS1wj3MSA/rFxVZGHBF/O
KcjVOjOwcGvk5K3eIaztPFPkoccARvj9zC8awnuL6pO7X9OQVNptttxvCG/F
5WRaCWngiYWelESMoWKp+aenaehIsdbLLRejLNyTaE6lId9GULIRxFg9/qzF
JpiGX98/ffBCMYgPjRcOPXWmgTHmX5+sHMTsfXZuMw1oyF6L3OiNg7ij3y6P
6VVC7lV2bQkzgEeDucF+AiWIVjoLmAsD+ObQJb5DqRLs5Q2ZqsABjG8bfbI7
QQmqbpGsSd2PsU6jwrnrlWAqs7K8X92PIYHWxottlVDrSiiK2f3YkJRtVKGk
ILQ2Jv0tqx9dafJ4QhsF4LcCS68QaNLiv7PwMgW1s/b8ot5OYFVomO9kFgWr
3ITtJ7cReMQ4tmazzq1bDRXOXxAYuNRt9rlMCt5WVy/aHqa715BxgXeGLu/z
7LxgC4FhQX/yU9Ip+CPGvTAjgEA7E2UjsYeCMSEd8c6FwO7hO52COAoODq79
5tRSAk23F1jP0NnUsKTcZQmBfqn3QsJiKfAOc+qIXETgl0/2V49F6/LyrRuE
9gSWb6jocIiiwMTqjmuOJYGJ0jLe0QgKLq/W32JpQaBQbWb4IpwCLx478boZ
gWzHbr6DzuHXpPw+YwLte5b/1rCNgksBH9nCLAJF9M18BVf3fxJifToNdXmb
T/p8dRaV3OAmzyTQK6bRpSCMgpGuz05WGRBYE533k93nFORMfX/NW5/A2xa1
vbs4FBg7Djxun06gq0SpXx+q2x+0XBo/jcB5nHgHPZ3/BtvAr1Q=
                    "]]}}]}, {}, {}, {}}, {{}, {}, 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[2]], 
                  Line[CompressedData["
1:eJwVzHtUzHkYx/GhWsplp3tbttVQQijdrTyRQxvpsmWpjtXU1CZbkWS7umzl
UtFmIyTjmK1laa0lo6YnK2PZlOySUvl2m2amZoZ+M7+5RO344zmf8zrnfR4H
dmo4ZzqDwQjW38dtPVmgm5pSoIdp+k+uFhMQMzmT3TSpQN+pBxlrzSdgbHfx
45wPClSsSzkUbjYBc4LKz2p1Ckxfdt00gzkBWwy5XpRKgV2rJRaNsyfg2YHG
vaJRBcbenroYZjQBL2IpaWunAlef7Cg8R+ugzz32dWWdAm1V8W3cLh14qg5n
pW1T4LnyUs2rCzqY8dbu4ZwZCixlaDnZCTqQ2e65H1AvR20ozyfIXQc2cbNz
7uyUo0EC66b6gxaahuwHFJ/KMdHbX85q08KvRzI/Sbgrw/XtSRK4oIWa8OKe
fWwZmhy/2mL5vRbmR9vsCDKT4Xj559Zl67TQd1BaFdMwhnUtJb1SSy1YE/dj
nrvGkM/3P5Mh00B8qq9Tje0YdoyysV2oAdqu4FBkyyi6LXMp6a3SgMH0wKNP
0kcx02bXmr0HNBBpFBacM28UzfJPLqgI1cA9H6sWoVCKAhG/edoSDZznhYs6
90vxdUCQ/4iRBppXvBA6zpei5JqiS9unhliqLXxVuwSrV5LN7+6pYcN/c6tO
ZEqwiJ1wYNlpNcCwSWWGgwSbU/4ujEpRw60Vef5OHWLcWad547VJDbvPeP9i
niXGZLpE6eOohks+39U/chbjJvcm6JmmBrFxZJZF1wia9Ox9tP4NDRmaoomq
wyNo6r3PspVPQ+78lc5ytxHMKVJXd1bQ8JjDMs/uFuECNm2rSqNh8eu2uks/
inCoLXmNYBMNhsfH1cUeInw1pzBf50zDwq0xk7d7h7G282yxhwENGO33O694
GO8vqk/tfqOClLJu8+V+w3g7IS/bWqAC9pDAkxINYdiQ2OLLMyroSLMxyK8Y
QkmUJ2lOV0GBLb90Iwwhd/x5i22wCv788OzhS9kgPmIuHH7mrAKaybsxWTWI
ufvs3WYaqSB3LUbGbRzEHf32R+heJeRfC60tpQfwWHBksB9fCcKVznz64gC+
PXSZxypTgoO0IVsdOICJbWNPdycpQd0tlDRp+pHjNCaYu14JZhJrqwfcfgwJ
tGEutlNCrSuRlYT2Y0NKrkmlkoKw2vjMd4x+dFUpTiS1UQB+K7DsKkHTFv+d
RVcoqJ215w/NdoLVYRG+kzkUrHITtJ/aRvAok1OzWe/WrcYy528IBi51m30+
m4J3XO6i7REEGSHjfO8sfe/z/AJ/C8GIoH95aZkU/BPvXpQVQNDeVNlI9lAg
F6ii37sQ7B6528lPoODg4NofTi8laLa90GaG3mbGpRUuSwj6pd8PieBQ4B3h
1BGziOC3T/dz5XH6Xrp1g8CBYMWGyg5WLAWm1ndd86wIJovL2ceiKbiy2nCL
lSVBgcbc+GUUBV7s0OQb5gRDHbt5LL2jrot5fUyCDj3L/2rYRsHlgM/sYBZB
oepWgSySAo8kjk+nsb63/aLPV29h6c3I1JkEveIbXQojKBjt+upUtRHBmrgj
v9l/TUHe1M/XvQ0J3rGs7d0VTgHTceBJ+3SCriKlYX2Y/n/QcnHiNILzwhNZ
Bnp7pGUZMRgEp1689wwJpeB/1+KlDg==
                   "]]}, "Charting`Private`Tag#1"]}}, {}}, "GCFlag" -> True|>,
           "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
              Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxFzmtIEwAUBeC50LA5QqXMKboQH6k5Xc6J+Zimm+am23JziqLzMXzVRGla
hiFCVqCZiSlRgcNS6THN18LM3Iw5bOYEDdEMWxaLSIi1yOWqH9574XD4fp17
tEguLCUSCATev/zvvYs23HDJk+8k7HnlB/PwNMMGbg609erX0a+mUrPnSLvg
T7Gspe4jBNaezRlN7jPeRDCzYfCxzcUJXGNivjRvkcHJq30eqQoPcNNI48R4
mS/YbVDTdL/HD9y7uzpcvhQIHuubzyfOhoA1/UH6dsdwMG/7Z+YDHzqYIh12
U7pH4n4W0+sjPQqsqh4oPBAWDZ5qfNjO9I0BBx+UO/XHxIJXdX5qe0Q8uJa4
KHlzjAVO9xTr7zIS8T+tYFVKSwJXRtBbOfGnwCP0a++pJ5PBoRat0YuXAlao
2JOeuWxwASEhmSTigOtdveU+palg+rg82r84DfxC5GwNyzsNrhttkeRWpION
A5ckF2RccH6BeEddxwOryYpbf5ozwKN8F31kYya4elCz+JrNBy8rJslnZ9F9
CRJtZ6IATCqXcXk69MzaU6U9RQh2HaqcTzKgVQtF2su8M+AJsy0qXo/Oljk3
tAqywJxQQdvyAtogJNWqJCLw1PkyI2kDbd8kOEjzxOAVFcmBY0LbdYK3AcXZ
4JvrMZSrG2i1sItxUSYB092OU2UmtFGUUtK9ha7pye/Xf0GPUNvCad/QUbTv
rF8WdBx3SHp9fw6YfYWhfBKM3prjff4Qim4hy0LcaWhdZ9ezuhNortKqYcWi
+dNqk5GH3t5nDHLkozs45iqmEG00UCx3xGjReoNjaQHaSu1Muy1Fd5U8ap0r
Rr/7unYorAxdT7PkFFagKbXkex1V6Odj/pvac+jc33EB1uoc1l8vjA2L
               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]], 
                 Line[CompressedData["
1:eJxFzmtIEwAUBeC50LA5QqXMKboQH6k5Xc6J+Zimm+am23JziqLzMXzVRGla
hiFCVqCZiSlRgcNS6THN18LM3Iw5bOYEDdEMWxaLSIi1yOWqH9574XD4fp17
tEguLCUSCATev/zvvYs23HDJk+8k7HnlB/PwNMMGbg609erX0a+mUrPnSLvg
T7Gspe4jBNaezRlN7jPeRDCzYfCxzcUJXGNivjRvkcHJq30eqQoPcNNI48R4
mS/YbVDTdL/HD9y7uzpcvhQIHuubzyfOhoA1/UH6dsdwMG/7Z+YDHzqYIh12
U7pH4n4W0+sjPQqsqh4oPBAWDZ5qfNjO9I0BBx+UO/XHxIJXdX5qe0Q8uJa4
KHlzjAVO9xTr7zIS8T+tYFVKSwJXRtBbOfGnwCP0a++pJ5PBoRat0YuXAlao
2JOeuWxwASEhmSTigOtdveU+palg+rg82r84DfxC5GwNyzsNrhttkeRWpION
A5ckF2RccH6BeEddxwOryYpbf5ozwKN8F31kYya4elCz+JrNBy8rJslnZ9F9
CRJtZ6IATCqXcXk69MzaU6U9RQh2HaqcTzKgVQtF2su8M+AJsy0qXo/Oljk3
tAqywJxQQdvyAtogJNWqJCLw1PkyI2kDbd8kOEjzxOAVFcmBY0LbdYK3AcXZ
4JvrMZSrG2i1sItxUSYB092OU2UmtFGUUtK9ha7pye/Xf0GPUNvCad/QUbTv
rF8WdBx3SHp9fw6YfYWhfBKM3prjff4Qim4hy0LcaWhdZ9ezuhNortKqYcWi
+dNqk5GH3t5nDHLkozs45iqmEG00UCx3xGjReoNjaQHaSu1Muy1Fd5U8ap0r
Rr/7unYorAxdT7PkFFagKbXkex1V6Odj/pvac+jc33EB1uoc1l8vjA2L
                  "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PlotRange" -> {{-1, 0}, {0, 5}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
               "Axes" -> {True, True}, "AspectRatio" -> Automatic, 
               "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]]}, 
               "HighlightLabelingFunctions" -> <|
                "CoordinatesToolOptions" -> Identity, 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ParametricPlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PlotRange" -> {{-1, 0}, {0, 5}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
              "Axes" -> {True, True}, "AspectRatio" -> Automatic, 
              "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 RGBColor[0.368417, 0.506779, 0.709798]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJxFzmtIEwAUBeC50LA5QqXMKboQH6k5Xc6J+Zimm+am23JziqLzMXzVRGla
hiFCVqCZiSlRgcNS6THN18LM3Iw5bOYEDdEMWxaLSIi1yOWqH9574XD4fp17
tEguLCUSCATev/zvvYs23HDJk+8k7HnlB/PwNMMGbg609erX0a+mUrPnSLvg
T7Gspe4jBNaezRlN7jPeRDCzYfCxzcUJXGNivjRvkcHJq30eqQoPcNNI48R4
mS/YbVDTdL/HD9y7uzpcvhQIHuubzyfOhoA1/UH6dsdwMG/7Z+YDHzqYIh12
U7pH4n4W0+sjPQqsqh4oPBAWDZ5qfNjO9I0BBx+UO/XHxIJXdX5qe0Q8uJa4
KHlzjAVO9xTr7zIS8T+tYFVKSwJXRtBbOfGnwCP0a++pJ5PBoRat0YuXAlao
2JOeuWxwASEhmSTigOtdveU+palg+rg82r84DfxC5GwNyzsNrhttkeRWpION
A5ckF2RccH6BeEddxwOryYpbf5ozwKN8F31kYya4elCz+JrNBy8rJslnZ9F9
CRJtZ6IATCqXcXk69MzaU6U9RQh2HaqcTzKgVQtF2su8M+AJsy0qXo/Oljk3
tAqywJxQQdvyAtogJNWqJCLw1PkyI2kDbd8kOEjzxOAVFcmBY0LbdYK3AcXZ
4JvrMZSrG2i1sItxUSYB092OU2UmtFGUUtK9ha7pye/Xf0GPUNvCad/QUbTv
rF8WdBx3SHp9fw6YfYWhfBKM3prjff4Qim4hy0LcaWhdZ9ezuhNortKqYcWi
+dNqk5GH3t5nDHLkozs45iqmEG00UCx3xGjReoNjaQHaSu1Muy1Fd5U8ap0r
Rr/7unYorAxdT7PkFFagKbXkex1V6Odj/pvac+jc33EB1uoc1l8vjA2L
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{-1, 0}, {0, 5}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
            "Axes" -> {True, True}, "AspectRatio" -> Automatic, 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>, 
         "DynamicHighlight"]], 
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
              Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf9luc6+eJyf9tD+ObV69a+4eHzQHGL3pivv/V
M1443+XWUnGPMnE4v3FL3Y7tGfJwvtCqw43zZyrD+Yv+3dqUeVkdzt+29Ews
01FtOP/wCo1TE1gN4HzfD9/8l8kZwflSiZuEFgubIOwPMZd+bGQG528oWJnA
pWcB5++rWz7BXN4Kztfiz2dbYWUD5986obzzv6EdnF/MdDHirKYDnO8tGXZq
rqkjwn1HAm8l6jvB+dmGRr3uds5w/hajznsK1i5wvs7XI5ekfV3h/LINbnsk
o9zg/HgGexfuUHc4v0JQJl8u1QPON9qeb6Ga7Ann7w3l/K4X4wXnl29tj4jK
8obzL62siahM84HzY+PDfu8s94Xzd/KWTf7b7Afnbw3gOWVS5w/nF6w6fPGY
WwCcf61sD2/uUQR/qX3EkSmOgXA+d2aaj+8JBP/QnfWL/7sGwfmCG7PPOJ1D
8DecTzpS7xsM5+949cfM7hSCH57GWd0bGALnu+sE9l07j+CfC+Iu3hARCufv
K824xH0fwf//iIExMSYMzr++gZvR/QmC//9E4AW15HA4f+JdK6mO+wj+zqBp
plVpEYjwF9JVSHuC4Lu1mS5epxUJ50f9slX7XhDpAACzmAka
               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]], 
                 Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf9luc6+eJyf9tD+ObV69a+4eHzQHGL3pivv/V
M1443+XWUnGPMnE4v3FL3Y7tGfJwvtCqw43zZyrD+Yv+3dqUeVkdzt+29Ews
01FtOP/wCo1TE1gN4HzfD9/8l8kZwflSiZuEFgubIOwPMZd+bGQG528oWJnA
pWcB5++rWz7BXN4Kztfiz2dbYWUD5986obzzv6EdnF/MdDHirKYDnO8tGXZq
rqkjwn1HAm8l6jvB+dmGRr3uds5w/hajznsK1i5wvs7XI5ekfV3h/LINbnsk
o9zg/HgGexfuUHc4v0JQJl8u1QPON9qeb6Ga7Ann7w3l/K4X4wXnl29tj4jK
8obzL62siahM84HzY+PDfu8s94Xzd/KWTf7b7Afnbw3gOWVS5w/nF6w6fPGY
WwCcf61sD2/uUQR/qX3EkSmOgXA+d2aaj+8JBP/QnfWL/7sGwfmCG7PPOJ1D
8DecTzpS7xsM5+949cfM7hSCH57GWd0bGALnu+sE9l07j+CfC+Iu3hARCufv
K824xH0fwf//iIExMSYMzr++gZvR/QmC//9E4AW15HA4f+JdK6mO+wj+zqBp
plVpEYjwF9JVSHuC4Lu1mS5epxUJ50f9slX7XhDpAACzmAka
                  "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PlotRange" -> {{-1, 0}, {0, 5}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
               "Axes" -> {True, True}, "AspectRatio" -> Automatic, 
               "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  FaceForm[
                   Opacity[0.3]], 
                  RGBColor[0.368417, 0.506779, 0.709798]]}, 
               "HighlightLabelingFunctions" -> <|
                "CoordinatesToolOptions" -> Identity, 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ParametricPlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PlotRange" -> {{-1, 0}, {0, 5}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
              "Axes" -> {True, True}, "AspectRatio" -> Automatic, 
              "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 RGBColor[0.368417, 0.506779, 0.709798]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf9luc6+eJyf9tD+ObV69a+4eHzQHGL3pivv/V
M1443+XWUnGPMnE4v3FL3Y7tGfJwvtCqw43zZyrD+Yv+3dqUeVkdzt+29Ews
01FtOP/wCo1TE1gN4HzfD9/8l8kZwflSiZuEFgubIOwPMZd+bGQG528oWJnA
pWcB5++rWz7BXN4Kztfiz2dbYWUD5986obzzv6EdnF/MdDHirKYDnO8tGXZq
rqkjwn1HAm8l6jvB+dmGRr3uds5w/hajznsK1i5wvs7XI5ekfV3h/LINbnsk
o9zg/HgGexfuUHc4v0JQJl8u1QPON9qeb6Ga7Ann7w3l/K4X4wXnl29tj4jK
8obzL62siahM84HzY+PDfu8s94Xzd/KWTf7b7Afnbw3gOWVS5w/nF6w6fPGY
WwCcf61sD2/uUQR/qX3EkSmOgXA+d2aaj+8JBP/QnfWL/7sGwfmCG7PPOJ1D
8DecTzpS7xsM5+949cfM7hSCH57GWd0bGALnu+sE9l07j+CfC+Iu3hARCufv
K824xH0fwf//iIExMSYMzr++gZvR/QmC//9E4AW15HA4f+JdK6mO+wj+zqBp
plVpEYjwF9JVSHuC4Lu1mS5epxUJ50f9slX7XhDpAACzmAka
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{-1, 0}, {0, 5}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
            "Axes" -> {True, True}, "AspectRatio" -> Automatic, 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>, 
         "DynamicHighlight"]]},
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 1.6951136472352573`},
      DisplayFunction->Identity,
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "ScalingFunctions" -> None},
      PlotRange->{All, All},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.05], 
         Scaled[0.05]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.904956928917286*^9, 3.904957013221586*^9}, {
   3.904957050343103*^9, 3.904957054615034*^9}, 3.904957106666472*^9, {
   3.9049571518666563`*^9, 3.904957161939803*^9}, {3.904957459311243*^9, 
   3.904957471412188*^9}, {3.904957528671949*^9, 3.9049575321864023`*^9}, {
   3.905468736505354*^9, 3.9054687367656384`*^9}, {3.905827356369833*^9, 
   3.905827368655822*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f641ba56-3602-497e-b82b-b12b5b31739e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Distribution of vacua", "Section",
 CellChangeTimes->{{3.904956915793643*^9, 3.904956921315988*^9}, {
  3.904957539724073*^9, 
  3.904957543086879*^9}},ExpressionUUID->"cc54196a-a62b-42ad-b437-\
93e65e902f5f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "##", "#", " ", "choose", " ", "bounds", " ", "for", " ", "flux", " ", 
    "number", " ", "##", "#"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nmin", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nmax", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "##", "#", " ", "choose", " ", "parameter", " ", "for", " ", "plot", " ", 
     "region", " ", "##", "#"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Imtmax", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"##", "#", " ", "show", " ", "plots", " ", "##", "#"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plottmp01", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"data", ",", 
          RowBox[{
           RowBox[{"Nmin", "<=", 
            RowBox[{"#", "[", 
             RowBox[{"[", "9", "]"}], "]"}], "<=", "Nmax"}], "&"}]}], "]"}], 
        "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", 
          RowBox[{"{", 
           RowBox[{"10", ",", "11"}], "}"}]}], "]"}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"PlotStyle", "->", "Orange"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"plot01", "=", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{"modulispace", ",", "plottmp01", "\[IndentingNewLine]", ",", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "Imtmax"}], "}"}]}], "}"}]}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"AxesOrigin", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"PlotRangePadding", "->", 
        RowBox[{"{", 
         RowBox[{"0.1", ",", "0"}], "}"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"AspectRatio", "->", 
        FractionBox[
         RowBox[{"Imtmax", "-", "1"}], "1.2"]}], "\[IndentingNewLine]", ",", 
       RowBox[{"Frame", "->", "True"}], "\[IndentingNewLine]", ",", 
       RowBox[{"FrameTicks", "->", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Charting`ScaledTicks", "[", 
              RowBox[{"\"\<Linear\>\"", ",", "\"\<Nice\>\""}], "]"}], "[", 
             RowBox[{"1", ",", "Imtmax", ",", 
              RowBox[{"{", 
               RowBox[{"5", ",", "5"}], "}"}]}], "]"}], ",", "Automatic"}], 
           "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Charting`ScaledTicks", "[", 
              RowBox[{"\"\<Linear\>\"", ",", "\"\<Nice\>\""}], "]"}], "[", 
             RowBox[{
              RowBox[{"-", "2"}], ",", "1", ",", 
              RowBox[{"{", 
               RowBox[{"5", ",", "5"}], "}"}]}], "]"}], ",", "Automatic"}], 
           "}"}]}], "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", 
      "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"PointSize", "[", "x_", "]"}], "->", 
      RowBox[{"PointSize", "[", ".02", "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.901767716636241*^9, 3.9017677822079*^9}, {
   3.901767817596116*^9, 3.901767888201408*^9}, {3.901768067861394*^9, 
   3.90176810002808*^9}, {3.90176813615373*^9, 3.901768136285693*^9}, {
   3.901853287633366*^9, 3.901853317981741*^9}, {3.901853350732642*^9, 
   3.901853356860672*^9}, {3.901853537867475*^9, 3.901853558463005*^9}, {
   3.902297223146946*^9, 3.902297259968902*^9}, {3.902297330091352*^9, 
   3.9022973803104897`*^9}, {3.902305864423687*^9, 3.902305864646132*^9}, {
   3.902306138791635*^9, 3.902306169504775*^9}, {3.902306249767428*^9, 
   3.902306249876697*^9}, {3.902306371645877*^9, 3.902306374389928*^9}, {
   3.902318132585894*^9, 3.902318133112564*^9}, {3.902318364557619*^9, 
   3.9023183695803823`*^9}, {3.9023184793977222`*^9, 3.902318479685961*^9}, {
   3.902318509774671*^9, 3.902318512643448*^9}, {3.9023751178040733`*^9, 
   3.9023751435435667`*^9}, 3.9023751797251873`*^9, {3.90239119141756*^9, 
   3.9023911918844013`*^9}, {3.902557662012416*^9, 3.9025577365104733`*^9}, {
   3.902557855224346*^9, 3.9025578648256197`*^9}, {3.902557972879292*^9, 
   3.9025579861743298`*^9}, {3.902559679425178*^9, 3.9025596818001347`*^9}, {
   3.902560814942739*^9, 3.9025608581213417`*^9}, {3.9025608917841988`*^9, 
   3.902560891949258*^9}, {3.902810058902165*^9, 3.9028100590927343`*^9}, {
   3.902905947394465*^9, 3.902905949463314*^9}, {3.9030693921852293`*^9, 
   3.903069440536333*^9}, {3.903406104262291*^9, 3.9034061617110863`*^9}, 
   3.903406669504715*^9, {3.9034316800008087`*^9, 3.903431690962226*^9}, {
   3.903431981437344*^9, 3.903431986225093*^9}, {3.903432182121559*^9, 
   3.903432228835575*^9}, {3.9034323506003*^9, 3.903432476321748*^9}, {
   3.903442544867608*^9, 3.9034425460648613`*^9}, 3.9038810380773478`*^9, {
   3.904047318009948*^9, 3.904047333633596*^9}, {3.90438187083427*^9, 
   3.904381872013743*^9}, {3.904957556451159*^9, 3.904957767810515*^9}, {
   3.9049578192523737`*^9, 3.9049578208280163`*^9}, {3.904957880173094*^9, 
   3.904957923134131*^9}, {3.90495815477001*^9, 3.90495816008366*^9}, {
   3.9049583536533327`*^9, 3.9049584101154833`*^9}, {3.904958457971449*^9, 
   3.904958458359806*^9}, {3.9049613225006037`*^9, 3.9049613262794037`*^9}, {
   3.904961501041586*^9, 3.904961504334055*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"79d771d7-8003-4003-9b4e-f6de1f081366"],

Cell[BoxData[
 GraphicsBox[{{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCwBGIQDQPW114eP9z91x7GV8xzTZ3WguBzcL+SKq9F8AuW
9Eok5yP4nz3Lvz8NRvALA0UaZsoj+HVc0+6sOvgHznd03bcrWA/BL0090WVR
/xvOt2mx4pZyRPB15CQmfNVC8E8X3s24pITgb1I6dj5BAcFn3KUX0imP4Nsb
eRt6IfETHuuyWSDx57m5fzJE4vM8bncwQOLPlDi1Sx+J332ppw+ZLy4e1oTM
P/QkpQ6ZbxLpW4vMn1LMgML/uvx5DTL/6vcHKPz/t+6h8PU9UPltCqj8b8Ko
/HkCqPxF/Kj8IDS+DRrfBI1vPMqnCR8ADXTH1A==
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGCwBGIQDQPW114eP9z91x7GV8xzTZ3WguBzcL+SKq9F8AuW
9Eok5yP4nz3Lvz8NRvALA0UaZsoj+HVc0+6sOvgHznd03bcrWA/BL0090WVR
/xvOt2mx4pZyRPB15CQmfNVC8E8X3s24pITgb1I6dj5BAcFn3KUX0imP4Nsb
eRt6IfETHuuyWSDx57m5fzJE4vM8bncwQOLPlDi1Sx+J332ppw+ZLy4e1oTM
P/QkpQ6ZbxLpW4vMn1LMgML/uvx5DTL/6vcHKPz/t+6h8PU9UPltCqj8b8Ko
/HkCqPxF/Kj8IDS+DRrfBI1vPMqnCR8ADXTH1A==
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 1.6951136472352573`}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
            Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 1.6951136472352573`}, 
           "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
           Automatic, "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              RGBColor[0.368417, 0.506779, 0.709798]]}, 
           "HighlightLabelingFunctions" -> <|
            "CoordinatesToolOptions" -> Identity, 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ParametricPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGCwBGIQDQPW114eP9z91x7GV8xzTZ3WguBzcL+SKq9F8AuW
9Eok5yP4nz3Lvz8NRvALA0UaZsoj+HVc0+6sOvgHznd03bcrWA/BL0090WVR
/xvOt2mx4pZyRPB15CQmfNVC8E8X3s24pITgb1I6dj5BAcFn3KUX0imP4Nsb
eRt6IfETHuuyWSDx57m5fzJE4vM8bncwQOLPlDi1Sx+J332ppw+ZLy4e1oTM
P/QkpQ6ZbxLpW4vMn1LMgML/uvx5DTL/6vcHKPz/t+6h8PU9UPltCqj8b8Ko
/HkCqPxF/Kj8IDS+DRrfBI1vPMqnCR8ADXTH1A==
            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {All, All}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 1.6951136472352573`}, "ImageSize" -> {360, 432}, 
         "Axes" -> {True, True}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf9ltfe3n8cPdfexi/jmvanVUH/8D5jq77dgXr
IfilqSe6LOp/w/k2LVbcUo4Ivo6cxISvWgj+6cK7GZeUEPxNSsfOJygg+Iy7
9EI65RF8eyNvQy8kfsJjXTYLJP48N/dPhkh8nsftDgZI/JkSp3bpI/G7L/X0
IfPFxcOakPmHnqTUIfNNIn1rkflTihlQ+F+XP69B5l/9/gCF///WPRS+vgcq
v00Blf9NGJU/TwCVv4gflR+ExrdB45ug8Y1H+TThAwBRpwxl
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf9ltfe3n8cPdfexi/jmvanVUH/8D5jq77dgXr
IfilqSe6LOp/w/k2LVbcUo4Ivo6cxISvWgj+6cK7GZeUEPxNSsfOJygg+Iy7
9EI65RF8eyNvQy8kfsJjXTYLJP48N/dPhkh8nsftDgZI/JkSp3bpI/G7L/X0
IfPFxcOakPmHnqTUIfNNIn1rkflTihlQ+F+XP69B5l/9/gCF///WPRS+vgcq
v00Blf9NGJU/TwCVv4gflR+ExrdB45ug8Y1H+TThAwBRpwxl
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 1.6951136472352573`}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
            Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 1.6951136472352573`}, 
           "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
           Automatic, "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              RGBColor[0.368417, 0.506779, 0.709798]]}, 
           "HighlightLabelingFunctions" -> <|
            "CoordinatesToolOptions" -> Identity, 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ParametricPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf9ltfe3n8cPdfexi/jmvanVUH/8D5jq77dgXr
IfilqSe6LOp/w/k2LVbcUo4Ivo6cxISvWgj+6cK7GZeUEPxNSsfOJygg+Iy7
9EI65RF8eyNvQy8kfsJjXTYLJP48N/dPhkh8nsftDgZI/JkSp3bpI/G7L/X0
IfPFxcOakPmHnqTUIfNNIn1rkflTihlQ+F+XP69B5l/9/gCF///WPRS+vgcq
v00Blf9NGJU/TwCVv4gflR+ExrdB45ug8Y1H+TThAwBRpwxl
            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {All, All}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 1.6951136472352573`}, "ImageSize" -> {360, 432}, 
         "Axes" -> {True, True}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCwBGIQDQPW114eP9z91x7GV8xzTZ3WguBzcL+SKq9F8AuW
9Eok5yP4nz3Lvz8NRvALA0UaZsoj+HVc0+6sOvgHznd03bcrWA/BL0090WVR
/xvOt2mx4pZyRPB15CQmfNVC8E8X3s24pITgb1I6dj5BAcFn3KUX0imP4Nsb
eRt6IfETHuuyWSDx57m5fzJE4vM8bncwQOLPlDi1Sx+J332ppw+ZLy4e1oTM
P/QkpQ6ZbxLpW4vMn1LMgML/uvx5DTL/6vcHKPz/t+6h8PU9UPltCqj8b8Ko
/HkCqPxF/Kj8IDS+DRrfBI1vPMqnCR8ADXTH1A==
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGCwBGIQDQPW114eP9z91x7GV8xzTZ3WguBzcL+SKq9F8AuW
9Eok5yP4nz3Lvz8NRvALA0UaZsoj+HVc0+6sOvgHznd03bcrWA/BL0090WVR
/xvOt2mx4pZyRPB15CQmfNVC8E8X3s24pITgb1I6dj5BAcFn3KUX0imP4Nsb
eRt6IfETHuuyWSDx57m5fzJE4vM8bncwQOLPlDi1Sx+J332ppw+ZLy4e1oTM
P/QkpQ6ZbxLpW4vMn1LMgML/uvx5DTL/6vcHKPz/t+6h8PU9UPltCqj8b8Ko
/HkCqPxF/Kj8IDS+DRrfBI1vPMqnCR8ADXTH1A==
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 1.6951136472352573`}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
            Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 1.6951136472352573`}, 
           "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
           Automatic, "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              RGBColor[0.368417, 0.506779, 0.709798]]}, 
           "HighlightLabelingFunctions" -> <|
            "CoordinatesToolOptions" -> Identity, 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ParametricPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGCwBGIQDQPW114eP9z91x7GV8xzTZ3WguBzcL+SKq9F8AuW
9Eok5yP4nz3Lvz8NRvALA0UaZsoj+HVc0+6sOvgHznd03bcrWA/BL0090WVR
/xvOt2mx4pZyRPB15CQmfNVC8E8X3s24pITgb1I6dj5BAcFn3KUX0imP4Nsb
eRt6IfETHuuyWSDx57m5fzJE4vM8bncwQOLPlDi1Sx+J332ppw+ZLy4e1oTM
P/QkpQ6ZbxLpW4vMn1LMgML/uvx5DTL/6vcHKPz/t+6h8PU9UPltCqj8b8Ko
/HkCqPxF/Kj8IDS+DRrfBI1vPMqnCR8ADXTH1A==
            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {All, All}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 1.6951136472352573`}, "ImageSize" -> {360, 432}, 
         "Axes" -> {True, True}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw9ynkwnHcAxvElStAwSkSFCKaLYjcsaWj5OetqNsnW2ZRJCRk2kaGukMps
WwlJHCG0EkeI25o0os5931/iqqhrxRFCEBLDOhpxve9rKVbeP575zmfm0fS9
zPIXp1Aortvb6ZTwmDSq0wv/3ccUZkatAjfm8Dr/KB/Glac9S3y8CkxHI91j
7HrggumAgDmxCqL9Mm5113XCG9TPGRH0NZDN/0p8OfE5lPzTYS6lYA3IKV0C
eWtNsKOIWW1gvw72P1FvW31QD/lDnevzchiYtlf9bHBfPVQ9lF1crIIBOW1T
5k/sOqiySIhpa2FgcMZ+It+hFlpsTlADTTAAdLl+I/RquGQ4OBzqjoGXXeoC
r9xKWDgZWyOfigFhDiwyyiqDXZOmfy8uYgAOBQs2PimDoS8CNl1XMGB6Vjoh
8OdSaNXRHpaLY0B1XFjR4FkCZx9OJb+TwEF45GtOonMRZAb41zJVcGCeU3ZF
WJMPFzmlZVvmOEiaplV5x9+D/HzPsvFQHNR6xceULN+EDl5ERhsPB2gEYy02
+CZk9ZxW8EVxwJV4ysVmE6BOn5lwGeKghyFNKxTEw7jqhHSpJhws1HwoDZC5
AYvdCx68acMBZ+zad5JPfoOGxivRcS9w8Ncb+F6SfxXOWzWrHHyLgxJ9yqDO
WDDUTN8yUBLiQNZ4kZXiFAx9Lhqdy992FewY6qq+BMcKXE7RNnFgu/GIyMi8
CO2UDeLAFg7+MdcfHo8Ngk7d5baOYgRI+rTxQhoSAKVXOgEuQYD3Hn4d+U/P
QXNXs3JFWQI8tvRQPENnwYgNJ9RfkQDebpRK+zMMqFu97nv7MAHQJ2JeG4HK
8MrmZd1NdQI4ibU0poSsocC2orD/CAEo4hzqyaNDKN0nqk1JgwDOLK41n42g
aj8mf6BuW1Yj0kFMPhf9bzVMynDbocdOeOrNcNAZS5M62rZL/2jOc9T3RxmS
S5b0bVs2fX8oI+lb9K0Lnb1jd5mo8VKbL9FTUgGRO77TMdkuSJZFC8w8Ynb8
7rguplY4jxi1BF/d8X0t//OSbD7CL2vYtWDkiJR4WCUSEtG3a97UtTfzZ9OR
FOqrXbuXWywvOkUgAbajov8zqwOt/R7I8QGRW9VstNdffo2MCUUOuW+WpuGm
jlyWeb1rNi5Max+nIK0HRDapRO6mTE/ymuREdrTen12h18JTlBdZKbo3XKm7
mqe159Gs7iCb9BKe3p4JIZ1mpZvJo+35GlV+hIsm8Iz3HNqscD23PJr0ieSB
DeU8No+xZ8acTuPyrDfp/oqsNq7xadLv6Fn+QRpGpJcS4sLiWhVJG45NKxVe
WGv4aBvrmnoa9pL0auoPTZgaQjqju6rlcGYO6euTisDxDod0eG6buAT3POlv
nF4bUBfsSY8PS/SpsfVIG229YuUky5B21urWByFz9R/t9qvM7ycf9pC+1Zvq
mnj7MemDjnOzmmZ3Sf/CcZl+PhFJ+t7IFwral7xIO7Km7ILTLEhzJ5iDxCND
0j6hsXhBhzrp/wHHGayB
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJw9ynkwnHcAxvElStAwSkSFCKaLYjcsaWj5OetqNsnW2ZRJCRk2kaGukMps
WwlJHCG0EkeI25o0os5931/iqqhrxRFCEBLDOhpxve9rKVbeP575zmfm0fS9
zPIXp1Aortvb6ZTwmDSq0wv/3ccUZkatAjfm8Dr/KB/Glac9S3y8CkxHI91j
7HrggumAgDmxCqL9Mm5113XCG9TPGRH0NZDN/0p8OfE5lPzTYS6lYA3IKV0C
eWtNsKOIWW1gvw72P1FvW31QD/lDnevzchiYtlf9bHBfPVQ9lF1crIIBOW1T
5k/sOqiySIhpa2FgcMZ+It+hFlpsTlADTTAAdLl+I/RquGQ4OBzqjoGXXeoC
r9xKWDgZWyOfigFhDiwyyiqDXZOmfy8uYgAOBQs2PimDoS8CNl1XMGB6Vjoh
8OdSaNXRHpaLY0B1XFjR4FkCZx9OJb+TwEF45GtOonMRZAb41zJVcGCeU3ZF
WJMPFzmlZVvmOEiaplV5x9+D/HzPsvFQHNR6xceULN+EDl5ERhsPB2gEYy02
+CZk9ZxW8EVxwJV4ysVmE6BOn5lwGeKghyFNKxTEw7jqhHSpJhws1HwoDZC5
AYvdCx68acMBZ+zad5JPfoOGxivRcS9w8Ncb+F6SfxXOWzWrHHyLgxJ9yqDO
WDDUTN8yUBLiQNZ4kZXiFAx9Lhqdy992FewY6qq+BMcKXE7RNnFgu/GIyMi8
CO2UDeLAFg7+MdcfHo8Ngk7d5baOYgRI+rTxQhoSAKVXOgEuQYD3Hn4d+U/P
QXNXs3JFWQI8tvRQPENnwYgNJ9RfkQDebpRK+zMMqFu97nv7MAHQJ2JeG4HK
8MrmZd1NdQI4ibU0poSsocC2orD/CAEo4hzqyaNDKN0nqk1JgwDOLK41n42g
aj8mf6BuW1Yj0kFMPhf9bzVMynDbocdOeOrNcNAZS5M62rZL/2jOc9T3RxmS
S5b0bVs2fX8oI+lb9K0Lnb1jd5mo8VKbL9FTUgGRO77TMdkuSJZFC8w8Ynb8
7rguplY4jxi1BF/d8X0t//OSbD7CL2vYtWDkiJR4WCUSEtG3a97UtTfzZ9OR
FOqrXbuXWywvOkUgAbajov8zqwOt/R7I8QGRW9VstNdffo2MCUUOuW+WpuGm
jlyWeb1rNi5Max+nIK0HRDapRO6mTE/ymuREdrTen12h18JTlBdZKbo3XKm7
mqe159Gs7iCb9BKe3p4JIZ1mpZvJo+35GlV+hIsm8Iz3HNqscD23PJr0ieSB
DeU8No+xZ8acTuPyrDfp/oqsNq7xadLv6Fn+QRpGpJcS4sLiWhVJG45NKxVe
WGv4aBvrmnoa9pL0auoPTZgaQjqju6rlcGYO6euTisDxDod0eG6buAT3POlv
nF4bUBfsSY8PS/SpsfVIG229YuUky5B21urWByFz9R/t9qvM7ycf9pC+1Zvq
mnj7MemDjnOzmmZ3Sf/CcZl+PhFJ+t7IFwral7xIO7Km7ILTLEhzJ5iDxCND
0j6hsXhBhzrp/wHHGayB
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 1.4044437308041207`}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
            Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 1.4044437308041207`}, 
           "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
           Automatic, "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              RGBColor[0.368417, 0.506779, 0.709798]]}, 
           "HighlightLabelingFunctions" -> <|
            "CoordinatesToolOptions" -> Identity, 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ParametricPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]], 
           Line[CompressedData["
1:eJw9ynkwnHcAxvElStAwSkSFCKaLYjcsaWj5OetqNsnW2ZRJCRk2kaGukMps
WwlJHCG0EkeI25o0os5931/iqqhrxRFCEBLDOhpxve9rKVbeP575zmfm0fS9
zPIXp1Aortvb6ZTwmDSq0wv/3ccUZkatAjfm8Dr/KB/Glac9S3y8CkxHI91j
7HrggumAgDmxCqL9Mm5113XCG9TPGRH0NZDN/0p8OfE5lPzTYS6lYA3IKV0C
eWtNsKOIWW1gvw72P1FvW31QD/lDnevzchiYtlf9bHBfPVQ9lF1crIIBOW1T
5k/sOqiySIhpa2FgcMZ+It+hFlpsTlADTTAAdLl+I/RquGQ4OBzqjoGXXeoC
r9xKWDgZWyOfigFhDiwyyiqDXZOmfy8uYgAOBQs2PimDoS8CNl1XMGB6Vjoh
8OdSaNXRHpaLY0B1XFjR4FkCZx9OJb+TwEF45GtOonMRZAb41zJVcGCeU3ZF
WJMPFzmlZVvmOEiaplV5x9+D/HzPsvFQHNR6xceULN+EDl5ERhsPB2gEYy02
+CZk9ZxW8EVxwJV4ysVmE6BOn5lwGeKghyFNKxTEw7jqhHSpJhws1HwoDZC5
AYvdCx68acMBZ+zad5JPfoOGxivRcS9w8Ncb+F6SfxXOWzWrHHyLgxJ9yqDO
WDDUTN8yUBLiQNZ4kZXiFAx9Lhqdy992FewY6qq+BMcKXE7RNnFgu/GIyMi8
CO2UDeLAFg7+MdcfHo8Ngk7d5baOYgRI+rTxQhoSAKVXOgEuQYD3Hn4d+U/P
QXNXs3JFWQI8tvRQPENnwYgNJ9RfkQDebpRK+zMMqFu97nv7MAHQJ2JeG4HK
8MrmZd1NdQI4ibU0poSsocC2orD/CAEo4hzqyaNDKN0nqk1JgwDOLK41n42g
aj8mf6BuW1Yj0kFMPhf9bzVMynDbocdOeOrNcNAZS5M62rZL/2jOc9T3RxmS
S5b0bVs2fX8oI+lb9K0Lnb1jd5mo8VKbL9FTUgGRO77TMdkuSJZFC8w8Ynb8
7rguplY4jxi1BF/d8X0t//OSbD7CL2vYtWDkiJR4WCUSEtG3a97UtTfzZ9OR
FOqrXbuXWywvOkUgAbajov8zqwOt/R7I8QGRW9VstNdffo2MCUUOuW+WpuGm
jlyWeb1rNi5Max+nIK0HRDapRO6mTE/ymuREdrTen12h18JTlBdZKbo3XKm7
mqe159Gs7iCb9BKe3p4JIZ1mpZvJo+35GlV+hIsm8Iz3HNqscD23PJr0ieSB
DeU8No+xZ8acTuPyrDfp/oqsNq7xadLv6Fn+QRpGpJcS4sLiWhVJG45NKxVe
WGv4aBvrmnoa9pL0auoPTZgaQjqju6rlcGYO6euTisDxDod0eG6buAT3POlv
nF4bUBfsSY8PS/SpsfVIG229YuUky5B21urWByFz9R/t9qvM7ycf9pC+1Zvq
mnj7MemDjnOzmmZ3Sf/CcZl+PhFJ+t7IFwral7xIO7Km7ILTLEhzJ5iDxCND
0j6hsXhBhzrp/wHHGayB
            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {All, All}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 1.4044437308041207`}, "ImageSize" -> {360, 432}, 
         "Axes" -> {True, True}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJzty11MU3cYBvAqjc0kExEYVUEBtWIEWSnG4NeLMMUqgpIKDoQZkpY5id2Q
VEVdwNjpFhc/cZihGIERYSZyMfD79QMJ4nAyKuCMTIqgaOl/A1s4/0N7POf0
XO3GK+/2Jk+e/PLkDc0xpurHy2QyHR+hfYpz2RBbPz7wSnad3uWErq7jXj8Z
X+KB2hO3f6xzgsG3UXfn2UscXNjxJrnHCWG504IPH3uF36mmakxRI1Dqnc/t
LxtARWmi7WjlCLivzr4UOP4NPvgluT5i5SiUa8dUPbU2fPSkdXRwEgPxDdeD
zWjDaYFnqquVDJzNjO048acNlYQdNyuMgab4zgrvERsuc/eotsYwwBT+sEO+
eBCHIjv/yk9jQLWq7I7/r4NY1fttg89xBiZPONm3NM2OD3sX/kYIA/opWvW5
L+yY325w6xwMrPvKmHv/SzvG/d5SUE4ZcIeGrCwotOPrihdH+uUUDimtc9N/
tuM6g/5yspLCjDR9eJHFjvbiCzXcYgq3D2VPuTGfYNv5TTXP8ymc7vbNjjxJ
MPFz9lTzdQpzomfJV50imPpovW/OTQo2LmmqrpTgXEus6y1SUD9N3LahjKC5
/vsSxV0KYepN+o4KgtVpleeszRSKZA/7NXUE50c7Cs3tFJYUBQ1lNRG0xzUq
A/ooWLjwrpAegqElXIS/i0Lr5IvGet5Zeeot53mv0KjUWivB55VrUxa4KcjX
y7caegl+9kmEGTgKTZY5M4v7CGr/qE1YPY6F4WWlefEDBD9ytAKVs3ChTJMF
hOASXWytnzcLW3Sm9FdOgqYx7U29HwsO1HaWuAiG14/mHJ7O/y8KvpTEEdzt
Noa7g1kwFXYHtfGOS7hY9XgGC7fynhiHeUdl72r2n8lCS6c5dYx30OYjwyre
jY6DCo73v84CRSTv8ozMy4IHlsdcWcA7u8HyWnDMhKHlUbz3ZWymgvvWRm0T
nPM40y04RWHYKXjDrWOc4MrY9D2CrRlW0Z/e275X8N41I6Lbaq6JLqpzif7G
ZBEdupETfVT1VHReu8e5Cc9EB7z1eFGHx+Yxj/92STvn8dcTu0Vfk9z0scc2
yXcneeyUTCWzkv19PHZJDvuP50nmJEdKlon3D0a/x5r//UH8DohUrUM=
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJzty11MU3cYBvAqjc0kExEYVUEBtWIEWSnG4NeLMMUqgpIKDoQZkpY5id2Q
VEVdwNjpFhc/cZihGIERYSZyMfD79QMJ4nAyKuCMTIqgaOl/A1s4/0N7POf0
XO3GK+/2Jk+e/PLkDc0xpurHy2QyHR+hfYpz2RBbPz7wSnad3uWErq7jXj8Z
X+KB2hO3f6xzgsG3UXfn2UscXNjxJrnHCWG504IPH3uF36mmakxRI1Dqnc/t
LxtARWmi7WjlCLivzr4UOP4NPvgluT5i5SiUa8dUPbU2fPSkdXRwEgPxDdeD
zWjDaYFnqquVDJzNjO048acNlYQdNyuMgab4zgrvERsuc/eotsYwwBT+sEO+
eBCHIjv/yk9jQLWq7I7/r4NY1fttg89xBiZPONm3NM2OD3sX/kYIA/opWvW5
L+yY325w6xwMrPvKmHv/SzvG/d5SUE4ZcIeGrCwotOPrihdH+uUUDimtc9N/
tuM6g/5yspLCjDR9eJHFjvbiCzXcYgq3D2VPuTGfYNv5TTXP8ymc7vbNjjxJ
MPFz9lTzdQpzomfJV50imPpovW/OTQo2LmmqrpTgXEus6y1SUD9N3LahjKC5
/vsSxV0KYepN+o4KgtVpleeszRSKZA/7NXUE50c7Cs3tFJYUBQ1lNRG0xzUq
A/ooWLjwrpAegqElXIS/i0Lr5IvGet5Zeeot53mv0KjUWivB55VrUxa4KcjX
y7caegl+9kmEGTgKTZY5M4v7CGr/qE1YPY6F4WWlefEDBD9ytAKVs3ChTJMF
hOASXWytnzcLW3Sm9FdOgqYx7U29HwsO1HaWuAiG14/mHJ7O/y8KvpTEEdzt
Noa7g1kwFXYHtfGOS7hY9XgGC7fynhiHeUdl72r2n8lCS6c5dYx30OYjwyre
jY6DCo73v84CRSTv8ozMy4IHlsdcWcA7u8HyWnDMhKHlUbz3ZWymgvvWRm0T
nPM40y04RWHYKXjDrWOc4MrY9D2CrRlW0Z/e275X8N41I6Lbaq6JLqpzif7G
ZBEdupETfVT1VHReu8e5Cc9EB7z1eFGHx+Yxj/92STvn8dcTu0Vfk9z0scc2
yXcneeyUTCWzkv19PHZJDvuP50nmJEdKlon3D0a/x5r//UH8DohUrUM=
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {-1., 1.4044437308041207`}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
            Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-1., 1.4044437308041207`}, 
           "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
           Automatic, "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              RGBColor[0.368417, 0.506779, 0.709798]]}, 
           "HighlightLabelingFunctions" -> <|
            "CoordinatesToolOptions" -> Identity, 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ParametricPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]], 
           Line[CompressedData["
1:eJzty11MU3cYBvAqjc0kExEYVUEBtWIEWSnG4NeLMMUqgpIKDoQZkpY5id2Q
VEVdwNjpFhc/cZihGIERYSZyMfD79QMJ4nAyKuCMTIqgaOl/A1s4/0N7POf0
XO3GK+/2Jk+e/PLkDc0xpurHy2QyHR+hfYpz2RBbPz7wSnad3uWErq7jXj8Z
X+KB2hO3f6xzgsG3UXfn2UscXNjxJrnHCWG504IPH3uF36mmakxRI1Dqnc/t
LxtARWmi7WjlCLivzr4UOP4NPvgluT5i5SiUa8dUPbU2fPSkdXRwEgPxDdeD
zWjDaYFnqquVDJzNjO048acNlYQdNyuMgab4zgrvERsuc/eotsYwwBT+sEO+
eBCHIjv/yk9jQLWq7I7/r4NY1fttg89xBiZPONm3NM2OD3sX/kYIA/opWvW5
L+yY325w6xwMrPvKmHv/SzvG/d5SUE4ZcIeGrCwotOPrihdH+uUUDimtc9N/
tuM6g/5yspLCjDR9eJHFjvbiCzXcYgq3D2VPuTGfYNv5TTXP8ymc7vbNjjxJ
MPFz9lTzdQpzomfJV50imPpovW/OTQo2LmmqrpTgXEus6y1SUD9N3LahjKC5
/vsSxV0KYepN+o4KgtVpleeszRSKZA/7NXUE50c7Cs3tFJYUBQ1lNRG0xzUq
A/ooWLjwrpAegqElXIS/i0Lr5IvGet5Zeeot53mv0KjUWivB55VrUxa4KcjX
y7caegl+9kmEGTgKTZY5M4v7CGr/qE1YPY6F4WWlefEDBD9ytAKVs3ChTJMF
hOASXWytnzcLW3Sm9FdOgqYx7U29HwsO1HaWuAiG14/mHJ7O/y8KvpTEEdzt
Noa7g1kwFXYHtfGOS7hY9XgGC7fynhiHeUdl72r2n8lCS6c5dYx30OYjwyre
jY6DCo73v84CRSTv8ozMy4IHlsdcWcA7u8HyWnDMhKHlUbz3ZWymgvvWRm0T
nPM40y04RWHYKXjDrWOc4MrY9D2CrRlW0Z/e275X8N41I6Lbaq6JLqpzif7G
ZBEdupETfVT1VHReu8e5Cc9EB7z1eFGHx+Yxj/92STvn8dcTu0Vfk9z0scc2
yXcneeyUTCWzkv19PHZJDvuP50nmJEdKlon3D0a/x5r//UH8DohUrUM=
            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {All, All}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {-1., 1.4044437308041207`}, 
         "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
         Automatic, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    
    InterpretationBox[{
      TagBox[{GraphicsComplexBox[CompressedData["
1:eJw9lHk41AkcxrVGWpGrAyW7rWuRxzGORftlih6NXOnQsa5EFEqsdjMVq9Hh
SKSkdrZJD2PDU85NfYVHmaaNyTXhN5REB9Xcv3Fsu8/Tvs/zPu/z/vk+7/N8
vo1MDI7+SkVFJeCz/81ik8WS+XkhKnpnnAICRdAc01rvGCZETZWRyA1pIoh7
oyYZqSFwpHygVJstAu0RlzMrlxDYKLhDyeWKYNDpRQYzYRhDOTn+wx9EYN9h
ID/wYAj59BbWrKEY0jvXtQtNhtDs1LbNcyCGYPVpTV7SIL487l7DjRVDQJlB
02T7cwwrDU77NV8MtHq75kLT5/gi3XgltU4MuKDXvSlVgPInlzoahsTg0BKj
F98zgEXqZ9u2L5AAjzjs5+80gDaFUWvVzCTwwUVDtTK7H70cwyqO0yWgQcnX
KXrdh7tmxoqpiRKo0rheInftw9C93ksaiyRw9JBNdk5OL0YX6LF33ZWAG72M
V/2+B29Fy8xDCAlkhXFy6J496J6dvvk7ihQ6xq+WHbn2DOuTF1K3WUjhfLmx
24ppPtJsX9vu2yyFTO4yh7c0PnLsvz/ScFgK8WEzJ/yud2NVAdsoo0gKw7aJ
fhbiLmwdy61zuysF70NdCXlBXbjlhsgnlZBChUXIZNDep1hzzjNca4EMBkdN
pn7W+Bs/3BllVZjLgDz5iNX4kIdUg5OehK8MbIpP+73b/xhzj/eprUmSwZ8H
3DFDj4sYWOAyXCQDQ0uu0JH/CH/ixFA3NMng8o5Div7UhygIGp2eEspgYaKk
5aJDB17XAdcQihweeMcFNIrbUfbDjnMelnLIPy/r411pw3nj9X3qAXKgt0Vo
zoS2Ilvrvrg+WQ6GcWNuq2dbkGNVMmpdKofy90zb+gTEXtVsxr1WOTQzLVMk
0814MZw9d3BSDtLF5C0j979QMOVrzVyqgK93Z9FSahuwKZBki9cpYP1Fr846
WS3WCYuHgg4owChIOHx3423cbfr42rErCiisPlg6dbYaKwc7Kw07FeB1nhFh
v4qD774RXz06owCWhipBLCrDI0aRSRG2JLhlbUpdoc3Cmmm7CFoECZ7lr1+5
BBfhu3g1a14JCSNvaKU2jFP4S21vAp9Pwqboie6WSe/7VN3kArulSuC0jfde
rhbivbhYk9C9IpiXEeRaRipecsj0NxGRwPqY9orXL8Sba05r7dgpgiRHAe8P
4gSa6e+pGXlBgofeikY7xj60ftOklqeqhNJFtIPjb4U4NQGlIVtFYKmdS42p
ykSbCl7es+ck5HqmWLOJJJzY46QMVJJQ78N0cGZsQ7re71mCxUowKjS3F0mE
uJorteAHi4CSHjvhuzwLBS/7TnT3keCzyupCbFUydglLSpxlJPB23pooI8JR
h8msu63+eU91jIUXwwddt3xKU9VRwoDA4IKCFKL+sob7+UEi+HRnK82dm4Uj
vfsudfeQsOYMZSN9eQrmPl5bYCUh4TfnyMD4qij0Le44ylJTgk+ecVQlEYhF
JreNprSUUHDSUnc7wxlXj99jGeopoXFGt/3YrBB322yam/7Ml/0BftOOpqfQ
iv7obfczEnQefGR5cFPQVb+j31RMQvgND4r/8mgUXXl6s5iihLk4PjepagvW
9i9qeKmpBDf57PZ6whOpT1jJS3SVEGXGGctgmOPS6K0qZvrK//9T+U8/en7h
25f+D2YJqjA=
         "], {{
           {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.1], EdgeForm[
            None], GraphicsGroupBox[
             PolygonBox[{{50, 78, 79, 1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 
              6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 
              23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 
              39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 
              52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 
              77}}]]}, {}, {}, {}}, {{}, {}, 
           TagBox[
            {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
             Opacity[1.], 
             LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
              11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 
              27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 
              43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 
              58, 55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 77, 50}]},
            Annotation[#, "Charting`Private`Tag#1"]& ]}}], {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {
          GraphicsComplex[CompressedData["
1:eJw9lHk41AkcxrVGWpGrAyW7rWuRxzGORftlih6NXOnQsa5EFEqsdjMVq9Hh
SKSkdrZJD2PDU85NfYVHmaaNyTXhN5REB9Xcv3Fsu8/Tvs/zPu/z/vk+7/N8
vo1MDI7+SkVFJeCz/81ik8WS+XkhKnpnnAICRdAc01rvGCZETZWRyA1pIoh7
oyYZqSFwpHygVJstAu0RlzMrlxDYKLhDyeWKYNDpRQYzYRhDOTn+wx9EYN9h
ID/wYAj59BbWrKEY0jvXtQtNhtDs1LbNcyCGYPVpTV7SIL487l7DjRVDQJlB
02T7cwwrDU77NV8MtHq75kLT5/gi3XgltU4MuKDXvSlVgPInlzoahsTg0BKj
F98zgEXqZ9u2L5AAjzjs5+80gDaFUWvVzCTwwUVDtTK7H70cwyqO0yWgQcnX
KXrdh7tmxoqpiRKo0rheInftw9C93ksaiyRw9JBNdk5OL0YX6LF33ZWAG72M
V/2+B29Fy8xDCAlkhXFy6J496J6dvvk7ihQ6xq+WHbn2DOuTF1K3WUjhfLmx
24ppPtJsX9vu2yyFTO4yh7c0PnLsvz/ScFgK8WEzJ/yud2NVAdsoo0gKw7aJ
fhbiLmwdy61zuysF70NdCXlBXbjlhsgnlZBChUXIZNDep1hzzjNca4EMBkdN
pn7W+Bs/3BllVZjLgDz5iNX4kIdUg5OehK8MbIpP+73b/xhzj/eprUmSwZ8H
3DFDj4sYWOAyXCQDQ0uu0JH/CH/ixFA3NMng8o5Div7UhygIGp2eEspgYaKk
5aJDB17XAdcQihweeMcFNIrbUfbDjnMelnLIPy/r411pw3nj9X3qAXKgt0Vo
zoS2Ilvrvrg+WQ6GcWNuq2dbkGNVMmpdKofy90zb+gTEXtVsxr1WOTQzLVMk
0814MZw9d3BSDtLF5C0j979QMOVrzVyqgK93Z9FSahuwKZBki9cpYP1Fr846
WS3WCYuHgg4owChIOHx3423cbfr42rErCiisPlg6dbYaKwc7Kw07FeB1nhFh
v4qD774RXz06owCWhipBLCrDI0aRSRG2JLhlbUpdoc3Cmmm7CFoECZ7lr1+5
BBfhu3g1a14JCSNvaKU2jFP4S21vAp9Pwqboie6WSe/7VN3kArulSuC0jfde
rhbivbhYk9C9IpiXEeRaRipecsj0NxGRwPqY9orXL8Sba05r7dgpgiRHAe8P
4gSa6e+pGXlBgofeikY7xj60ftOklqeqhNJFtIPjb4U4NQGlIVtFYKmdS42p
ykSbCl7es+ck5HqmWLOJJJzY46QMVJJQ78N0cGZsQ7re71mCxUowKjS3F0mE
uJorteAHi4CSHjvhuzwLBS/7TnT3keCzyupCbFUydglLSpxlJPB23pooI8JR
h8msu63+eU91jIUXwwddt3xKU9VRwoDA4IKCFKL+sob7+UEi+HRnK82dm4Uj
vfsudfeQsOYMZSN9eQrmPl5bYCUh4TfnyMD4qij0Le44ylJTgk+ecVQlEYhF
JreNprSUUHDSUnc7wxlXj99jGeopoXFGt/3YrBB322yam/7Ml/0BftOOpqfQ
iv7obfczEnQefGR5cFPQVb+j31RMQvgND4r/8mgUXXl6s5iihLk4PjepagvW
9i9qeKmpBDf57PZ6whOpT1jJS3SVEGXGGctgmOPS6K0qZvrK//9T+U8/en7h
25f+D2YJqjA=
           "], {{{
              EdgeForm[], 
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               Opacity[0.1]], 
              GraphicsGroup[{
                
                Polygon[{{50, 78, 79, 1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 
                 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
                 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 
                 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 
                 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 
                 64, 76, 70, 77}}]}]}, {}, {}, {}}, {{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               
               Line[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
                11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 
                26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 
                41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 
                73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 77, 
                50}]}, "Charting`Private`Tag#1"]}}], {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{-0.49999998979591836`, 0.}, {0., 30.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {{{{
                 EdgeForm[], 
                 Directive[
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  Opacity[0.1]], 
                 GraphicsGroup[{{
                    Polygon[CompressedData["
1:eJxdx3k41Akcx3GtsVqRqwMlu61rkccxjkX7ZYoejVzp0LGuRBRKrHYzlVaj
w5FMSmpnm/QwNjzl3NRXeJRp2pjMMGGGkuigmvs3jm33efaf/TzP+/k8r29i
U8Pjv9DQ0Aj53D+/MX6it23S/z7ZML3YaYka/rPGv/vBt9RikWx+Xoz/t4o/
4xYSKoHmGcPOo7Ni3OWwcW76sweEJhdUhBiNlzbdLwqTgFmJtbNEJsZVHLkN
L1wC5QspB8bfinFqAsojtkiA+THrFbdfjDdXn9bbvkMC7I5x/uVaMd5LSrSI
3COB1oT2RtcoMepqjMSuz5JA0hst2UidCEcqB8r1WRLQH/E4s2KxCJuFd0gF
HAkMur3IoacMYyQ7P3j4gwScu0yU+x8MIY/axpw1lUJ299pOscUQWp3aumkO
pBCuPa3LTRvEl8e86ziJUgipMGmZ7HyOUeXhWb8USYHS6NRaYvkcX2SbryA3
SAEX8L1bMoWofHKpq2lICi5tCUbJfQPI0D7bsW2BDLiiQ0HBbgPoUBK3RstK
Bh88dDSr8/rRzzWq6hhVBjqkIgPGawHunBkrJafKoEbnepnSU4CRe/wXNzNk
cOSgQ15+Ph/ji41YO+/KwItawa1934e34hXWESIZ5Eax86m+feidl73pW5Ic
usavVhy+9gwb078kb7WRw/lKc6/l0zykOL523LtJDic5S13eUnjIdv7ucNMh
OSRHzRwPut6LNcUssxyGHIYdU4NspD3YPlbQ4HVXDv4He1IKw3pw8w1JQKZI
DlU2EZNhe55i3TnfaL0FChgctZj6Secv/HBnlFllrQDixCNm80Mukk1O+IoC
FeBQejro3b7HWHBMoLU6TQF/7PfGHCMOYmixxzBDAaa2HLEr7xH+yE4gr29R
wOXtB1X9mQ9RGDY6PSVWwJepsraLLl143QA8I0hKeOCfFNIs7UTF99vP+dgq
oei8QsC90oHz5usE2iFKoHbE6M5EtiNL7760MV0JpkljXqtm25BtVzZqX66E
yvd0x8YURL5mHu1euxJa6bYZsulWvBjNmjswqQT5IuKWmfefKJwKtKcvUcFX
u3IpGfVN2BJKsKRrVbDuol93g6IeG8SlQ2H7VWAWJh6+u+E27rJ8fO3oFRWU
1B4onzpbi9WD3dWm3SrwO0+LcV7JxndfS68emVEBU0dTJFpYgYfNYtNiHAnw
yt2YuVyfiXXTTjGUGAJ8K1+/8ghn4LtkLXtuGQEjbyjlDrRT+HM9P4XHI2Bf
SNC0q+UptKM+etv7jIBPd7ZQvDm5OMLfe6m3jwBSduJE4LJcFL4UHO8VEGCr
X0BOqDmJDlXcwmfPCUhzFXJ/Fx1HK+PddSMvCJhXiIg1tEy85HIy2EJCgMGD
j0wfTgZ6Gnf1W0oJWH2GtIG6LAMLHq8ptpMRELDS7kJiTTr2iMvK3BUEFPhm
2LNEaTix200dqibAx2h5sxNtL9q/adEq1FRD9A0fUvCyeJRceXqzlKSGX91j
Q5Nr4jCwtOsIU0sN3B23JipE0WhApzfc1lZDYwDdxZ22FalGv+UKF6lhLonH
SavZjPX9C5te6qohoNA8rloUigyL22ZTempg1ybY+NEC0HPzpyxNAzV4KWe3
NYp8kfyEmb7YUA3FJ2wNt9HccdX4PaapkRrirNhjOTRrXBK/RcPKWA1/A3f2
qjA=
                    "]]}}]}, {}, {}, {}}, {{}, {}, 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[2]], 
                  Line[CompressedData["
1:eJwVx3k41AkYwHGtkVbk6kDJbuta5HGMY9HzMkWPxp0OHetKRKHEajdTKdHh
SCYltbNNehgbnnJu6hUeZZo2JjNMmBkl0UE1928c2/7xfT7P98e4tIiE7zQ0
NIK/9b/lFktlCwsiVPFm3ULDJNA6a9h9fE6Eexy2zM98+yGByWUVIULjFS2P
SsIlYFZm7SyRiXAtW27DjZBA5RLKoYkPIpyehMrIbRJgfMl+yxkU4Z115/R2
7pIAq2uCd61ehA+Tkyyi9kmgPbGz2TVahLoa4rhN2RJIfq8lEzcIUVw9VKnP
lIC+2OP86mVCbBXcJxWxJTDs9jo3P3UUo1iFIaOfJeDcY6I8+HgEudQOxpyp
FHJ6N3SLLEbQ6uz24HmQQoT2jC4nfRjfnPBuYCdJIbTKpG2q+xVGV0Zk/1Ei
BUqzU3uZ5St8nWO+mtwkBVzE827LEqDy+dWelhEpuHQkGqUMDCFd+0LXjkUy
4AiPBIW4DaFDWfx6LSsZfPbQ0awtGEQ/1+iaE1QZ6JBKDOjv+Lh7drycnCaD
Op1bFUpPPkbt81/WSpfBscMOBYWFPEwoNWLufiADL2oVp/7TAN5NUFhHCmWQ
F80qpPoOoHdBTvBPJDn0TNyoOnrzJTZnLCZvt5HDpWpzr1UzXKQ4vnPcHyyH
0+wVLh8oXGQ5/3y05YgcUqJnTwbd6se6UqZZLl0Oo45pQTbSPuwcL2ryeiAH
/8N9qcXhfbj1tiQgSyiHGpvIqfB9L7Dhom+M3iIFDI9ZTP+m8y9+vj/GqLFW
AHHqKaP1CQfJJqd8hYEKcCg/F/TxwDMsOsHXWpeugL8PemOuERsxrNRjlK4A
U1u2yJX7FH9lJZI3tSng2s7DqsGsJygIH5uZFilgcZqs44pLD94yAM9IkhIe
+yeHtkq7UfHLzos+tkoouaTgc6534YL5Rr52qBKoXbG6s1GdyNR7JG3OUIJp
8rjX2rkOZNlVjNlXKqH6U75jcyoiT7OA9rBTCe35tpmymXa8EsOcPzSlBPlS
4q6Z9z8omA60z1+ugu/35FEyG1uwLYxgSjeoYOMVv94mRSM2icpHwg+qwCxc
NPpg8z3cY/ns5vHrKiirP1Q5faEea4d7a017VeB3iRbrvIaFH3+Q3jg2qwKG
jqZQuKQKj5rFpcc6EuCVtyVrlT4DG2acYimxBPhWv3vrEUHHjyla9pwKAsTv
KZUOtLP4eyMvlcsl4EBo0Iyr5Vm0oz790P+SgK/3t1G82Xko5u2/2j9AACkn
aTJwZR4K3vBP9vMJsNUvIifWnUaHGk7xy1cEpLsKOH8JT6KV8d4G8WsCFhRC
Yj0tC6+6nA6xkBBg8PgLw4ediZ7GPYOWUgLWnSdtpq7MxKJn60vtZAQErLG7
nFSXgX2iigp3BQFFvpn2TGE6Tu51U4epCfAxWtXqRNuP9u/btIo11RBz24cU
sjIBJddf3CknqeGMe1xYSl08Bpb3HGNoqYGz6+5klTAGDfLzm+5pq6E5IN/F
nbYdqUZ/5gmWqmE+mctOr9uKjYNLWt7oqiGg2Dy+VhiGdIt7ZtN6amDVJ9r4
0QLQc+vXbE0DNXgp53Y0C32R/JyRscxQDaWnbA130Nxx7cRDhqmRGuKtWOO5
NGtcnrBNw8pYDVsSJvs7pvwfkQ0zSp2Wq+E/P5WezA==
                   "]]}, "Charting`Private`Tag#1"]}}, {}}, "GCFlag" -> True|>,
           "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{-0.49999998979591836`, 0.}, {0., 30.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {{{{
                EdgeForm[], 
                Directive[
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 Opacity[0.1]], 
                GraphicsGroup[{{
                   Polygon[CompressedData["
1:eJxdx3k41Akcx3GtsVqRqwMlu61rkccxjkX7ZYoejVzp0LGuRBRKrHYzlVaj
w5FMSmpnm/QwNjzl3NRXeJRp2pjMMGGGkuigmvs3jm33efaf/TzP+/k8r29i
U8Pjv9DQ0Aj53D+/MX6it23S/z7ZML3YaYka/rPGv/vBt9RikWx+Xoz/t4o/
4xYSKoHmGcPOo7Ni3OWwcW76sweEJhdUhBiNlzbdLwqTgFmJtbNEJsZVHLkN
L1wC5QspB8bfinFqAsojtkiA+THrFbdfjDdXn9bbvkMC7I5x/uVaMd5LSrSI
3COB1oT2RtcoMepqjMSuz5JA0hst2UidCEcqB8r1WRLQH/E4s2KxCJuFd0gF
HAkMur3IoacMYyQ7P3j4gwScu0yU+x8MIY/axpw1lUJ299pOscUQWp3aumkO
pBCuPa3LTRvEl8e86ziJUgipMGmZ7HyOUeXhWb8USYHS6NRaYvkcX2SbryA3
SAEX8L1bMoWofHKpq2lICi5tCUbJfQPI0D7bsW2BDLiiQ0HBbgPoUBK3RstK
Bh88dDSr8/rRzzWq6hhVBjqkIgPGawHunBkrJafKoEbnepnSU4CRe/wXNzNk
cOSgQ15+Ph/ji41YO+/KwItawa1934e34hXWESIZ5Eax86m+feidl73pW5Ic
usavVhy+9gwb078kb7WRw/lKc6/l0zykOL523LtJDic5S13eUnjIdv7ucNMh
OSRHzRwPut6LNcUssxyGHIYdU4NspD3YPlbQ4HVXDv4He1IKw3pw8w1JQKZI
DlU2EZNhe55i3TnfaL0FChgctZj6Secv/HBnlFllrQDixCNm80Mukk1O+IoC
FeBQejro3b7HWHBMoLU6TQF/7PfGHCMOYmixxzBDAaa2HLEr7xH+yE4gr29R
wOXtB1X9mQ9RGDY6PSVWwJepsraLLl143QA8I0hKeOCfFNIs7UTF99vP+dgq
oei8QsC90oHz5usE2iFKoHbE6M5EtiNL7760MV0JpkljXqtm25BtVzZqX66E
yvd0x8YURL5mHu1euxJa6bYZsulWvBjNmjswqQT5IuKWmfefKJwKtKcvUcFX
u3IpGfVN2BJKsKRrVbDuol93g6IeG8SlQ2H7VWAWJh6+u+E27rJ8fO3oFRWU
1B4onzpbi9WD3dWm3SrwO0+LcV7JxndfS68emVEBU0dTJFpYgYfNYtNiHAnw
yt2YuVyfiXXTTjGUGAJ8K1+/8ghn4LtkLXtuGQEjbyjlDrRT+HM9P4XHI2Bf
SNC0q+UptKM+etv7jIBPd7ZQvDm5OMLfe6m3jwBSduJE4LJcFL4UHO8VEGCr
X0BOqDmJDlXcwmfPCUhzFXJ/Fx1HK+PddSMvCJhXiIg1tEy85HIy2EJCgMGD
j0wfTgZ6Gnf1W0oJWH2GtIG6LAMLHq8ptpMRELDS7kJiTTr2iMvK3BUEFPhm
2LNEaTix200dqibAx2h5sxNtL9q/adEq1FRD9A0fUvCyeJRceXqzlKSGX91j
Q5Nr4jCwtOsIU0sN3B23JipE0WhApzfc1lZDYwDdxZ22FalGv+UKF6lhLonH
SavZjPX9C5te6qohoNA8rloUigyL22ZTempg1ybY+NEC0HPzpyxNAzV4KWe3
NYp8kfyEmb7YUA3FJ2wNt9HccdX4PaapkRrirNhjOTRrXBK/RcPKWA1/A3f2
qjA=
                    "]]}}]}, {}, {}, {}}, {{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]], 
                 Line[CompressedData["
1:eJwVx3k41AkYwHGtkVbk6kDJbuta5HGMY9HzMkWPxp0OHetKRKHEajdTKdHh
SCYltbNNehgbnnJu6hUeZZo2JjNMmBkl0UE1928c2/7xfT7P98e4tIiE7zQ0
NIK/9b/lFktlCwsiVPFm3ULDJNA6a9h9fE6Eexy2zM98+yGByWUVIULjFS2P
SsIlYFZm7SyRiXAtW27DjZBA5RLKoYkPIpyehMrIbRJgfMl+yxkU4Z115/R2
7pIAq2uCd61ehA+Tkyyi9kmgPbGz2TVahLoa4rhN2RJIfq8lEzcIUVw9VKnP
lIC+2OP86mVCbBXcJxWxJTDs9jo3P3UUo1iFIaOfJeDcY6I8+HgEudQOxpyp
FHJ6N3SLLEbQ6uz24HmQQoT2jC4nfRjfnPBuYCdJIbTKpG2q+xVGV0Zk/1Ei
BUqzU3uZ5St8nWO+mtwkBVzE827LEqDy+dWelhEpuHQkGqUMDCFd+0LXjkUy
4AiPBIW4DaFDWfx6LSsZfPbQ0awtGEQ/1+iaE1QZ6JBKDOjv+Lh7drycnCaD
Op1bFUpPPkbt81/WSpfBscMOBYWFPEwoNWLufiADL2oVp/7TAN5NUFhHCmWQ
F80qpPoOoHdBTvBPJDn0TNyoOnrzJTZnLCZvt5HDpWpzr1UzXKQ4vnPcHyyH
0+wVLh8oXGQ5/3y05YgcUqJnTwbd6se6UqZZLl0Oo45pQTbSPuwcL2ryeiAH
/8N9qcXhfbj1tiQgSyiHGpvIqfB9L7Dhom+M3iIFDI9ZTP+m8y9+vj/GqLFW
AHHqKaP1CQfJJqd8hYEKcCg/F/TxwDMsOsHXWpeugL8PemOuERsxrNRjlK4A
U1u2yJX7FH9lJZI3tSng2s7DqsGsJygIH5uZFilgcZqs44pLD94yAM9IkhIe
+yeHtkq7UfHLzos+tkoouaTgc6534YL5Rr52qBKoXbG6s1GdyNR7JG3OUIJp
8rjX2rkOZNlVjNlXKqH6U75jcyoiT7OA9rBTCe35tpmymXa8EsOcPzSlBPlS
4q6Z9z8omA60z1+ugu/35FEyG1uwLYxgSjeoYOMVv94mRSM2icpHwg+qwCxc
NPpg8z3cY/ns5vHrKiirP1Q5faEea4d7a017VeB3iRbrvIaFH3+Q3jg2qwKG
jqZQuKQKj5rFpcc6EuCVtyVrlT4DG2acYimxBPhWv3vrEUHHjyla9pwKAsTv
KZUOtLP4eyMvlcsl4EBo0Iyr5Vm0oz790P+SgK/3t1G82Xko5u2/2j9AACkn
aTJwZR4K3vBP9vMJsNUvIifWnUaHGk7xy1cEpLsKOH8JT6KV8d4G8WsCFhRC
Yj0tC6+6nA6xkBBg8PgLw4ediZ7GPYOWUgLWnSdtpq7MxKJn60vtZAQErLG7
nFSXgX2iigp3BQFFvpn2TGE6Tu51U4epCfAxWtXqRNuP9u/btIo11RBz24cU
sjIBJddf3CknqeGMe1xYSl08Bpb3HGNoqYGz6+5klTAGDfLzm+5pq6E5IN/F
nbYdqUZ/5gmWqmE+mctOr9uKjYNLWt7oqiGg2Dy+VhiGdIt7ZtN6amDVJ9r4
0QLQc+vXbE0DNXgp53Y0C32R/JyRscxQDaWnbA130Nxx7cRDhqmRGuKtWOO5
NGtcnrBNw8pYDVsSJvs7pvwfkQ0zSp2Wq+E/P5WezA==
                  "]]}, "Charting`Private`Tag#1"]}}, {}}, "GCFlag" -> True|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{
       GraphicsComplex[CompressedData["
1:eJw9lHk41AkcxrVGWpGrAyW7rWuRxzGORftlih6NXOnQsa5EFEqsdjMVq9Hh
SKSkdrZJD2PDU85NfYVHmaaNyTXhN5REB9Xcv3Fsu8/Tvs/zPu/z/vk+7/N8
vo1MDI7+SkVFJeCz/81ik8WS+XkhKnpnnAICRdAc01rvGCZETZWRyA1pIoh7
oyYZqSFwpHygVJstAu0RlzMrlxDYKLhDyeWKYNDpRQYzYRhDOTn+wx9EYN9h
ID/wYAj59BbWrKEY0jvXtQtNhtDs1LbNcyCGYPVpTV7SIL487l7DjRVDQJlB
02T7cwwrDU77NV8MtHq75kLT5/gi3XgltU4MuKDXvSlVgPInlzoahsTg0BKj
F98zgEXqZ9u2L5AAjzjs5+80gDaFUWvVzCTwwUVDtTK7H70cwyqO0yWgQcnX
KXrdh7tmxoqpiRKo0rheInftw9C93ksaiyRw9JBNdk5OL0YX6LF33ZWAG72M
V/2+B29Fy8xDCAlkhXFy6J496J6dvvk7ihQ6xq+WHbn2DOuTF1K3WUjhfLmx
24ppPtJsX9vu2yyFTO4yh7c0PnLsvz/ScFgK8WEzJ/yud2NVAdsoo0gKw7aJ
fhbiLmwdy61zuysF70NdCXlBXbjlhsgnlZBChUXIZNDep1hzzjNca4EMBkdN
pn7W+Bs/3BllVZjLgDz5iNX4kIdUg5OehK8MbIpP+73b/xhzj/eprUmSwZ8H
3DFDj4sYWOAyXCQDQ0uu0JH/CH/ixFA3NMng8o5Div7UhygIGp2eEspgYaKk
5aJDB17XAdcQihweeMcFNIrbUfbDjnMelnLIPy/r411pw3nj9X3qAXKgt0Vo
zoS2Ilvrvrg+WQ6GcWNuq2dbkGNVMmpdKofy90zb+gTEXtVsxr1WOTQzLVMk
0814MZw9d3BSDtLF5C0j979QMOVrzVyqgK93Z9FSahuwKZBki9cpYP1Fr846
WS3WCYuHgg4owChIOHx3423cbfr42rErCiisPlg6dbYaKwc7Kw07FeB1nhFh
v4qD774RXz06owCWhipBLCrDI0aRSRG2JLhlbUpdoc3Cmmm7CFoECZ7lr1+5
BBfhu3g1a14JCSNvaKU2jFP4S21vAp9Pwqboie6WSe/7VN3kArulSuC0jfde
rhbivbhYk9C9IpiXEeRaRipecsj0NxGRwPqY9orXL8Sba05r7dgpgiRHAe8P
4gSa6e+pGXlBgofeikY7xj60ftOklqeqhNJFtIPjb4U4NQGlIVtFYKmdS42p
ykSbCl7es+ck5HqmWLOJJJzY46QMVJJQ78N0cGZsQ7re71mCxUowKjS3F0mE
uJorteAHi4CSHjvhuzwLBS/7TnT3keCzyupCbFUydglLSpxlJPB23pooI8JR
h8msu63+eU91jIUXwwddt3xKU9VRwoDA4IKCFKL+sob7+UEi+HRnK82dm4Uj
vfsudfeQsOYMZSN9eQrmPl5bYCUh4TfnyMD4qij0Le44ylJTgk+ecVQlEYhF
JreNprSUUHDSUnc7wxlXj99jGeopoXFGt/3YrBB322yam/7Ml/0BftOOpqfQ
iv7obfczEnQefGR5cFPQVb+j31RMQvgND4r/8mgUXXl6s5iihLk4PjepagvW
9i9qeKmpBDf57PZ6whOpT1jJS3SVEGXGGctgmOPS6K0qZvrK//9T+U8/en7h
25f+D2YJqjA=
        "], {{{
           EdgeForm[], 
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            Opacity[0.1]], 
           GraphicsGroup[{
             
             Polygon[{{50, 78, 79, 1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 
              7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23,
               24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39,
               40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 52,
               73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 
              77}}]}]}, {}, {}, {}}, {{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            
            Line[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
             12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 
             28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 
             44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 
             55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 77, 50}]}, 
           "Charting`Private`Tag#1"]}}], {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-0.49999998979591836`, 0.}, {0., 30.}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {{{{
              EdgeForm[], 
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               Opacity[0.1]], 
              GraphicsGroup[{{
                 Polygon[CompressedData["
1:eJxdx3k41Akcx3GtsVqRqwMlu61rkccxjkX7ZYoejVzp0LGuRBRKrHYzlVaj
w5FMSmpnm/QwNjzl3NRXeJRp2pjMMGGGkuigmvs3jm33efaf/TzP+/k8r29i
U8Pjv9DQ0Aj53D+/MX6it23S/z7ZML3YaYka/rPGv/vBt9RikWx+Xoz/t4o/
4xYSKoHmGcPOo7Ni3OWwcW76sweEJhdUhBiNlzbdLwqTgFmJtbNEJsZVHLkN
L1wC5QspB8bfinFqAsojtkiA+THrFbdfjDdXn9bbvkMC7I5x/uVaMd5LSrSI
3COB1oT2RtcoMepqjMSuz5JA0hst2UidCEcqB8r1WRLQH/E4s2KxCJuFd0gF
HAkMur3IoacMYyQ7P3j4gwScu0yU+x8MIY/axpw1lUJ299pOscUQWp3aumkO
pBCuPa3LTRvEl8e86ziJUgipMGmZ7HyOUeXhWb8USYHS6NRaYvkcX2SbryA3
SAEX8L1bMoWofHKpq2lICi5tCUbJfQPI0D7bsW2BDLiiQ0HBbgPoUBK3RstK
Bh88dDSr8/rRzzWq6hhVBjqkIgPGawHunBkrJafKoEbnepnSU4CRe/wXNzNk
cOSgQ15+Ph/ji41YO+/KwItawa1934e34hXWESIZ5Eax86m+feidl73pW5Ic
usavVhy+9gwb078kb7WRw/lKc6/l0zykOL523LtJDic5S13eUnjIdv7ucNMh
OSRHzRwPut6LNcUssxyGHIYdU4NspD3YPlbQ4HVXDv4He1IKw3pw8w1JQKZI
DlU2EZNhe55i3TnfaL0FChgctZj6Secv/HBnlFllrQDixCNm80Mukk1O+IoC
FeBQejro3b7HWHBMoLU6TQF/7PfGHCMOYmixxzBDAaa2HLEr7xH+yE4gr29R
wOXtB1X9mQ9RGDY6PSVWwJepsraLLl143QA8I0hKeOCfFNIs7UTF99vP+dgq
oei8QsC90oHz5usE2iFKoHbE6M5EtiNL7760MV0JpkljXqtm25BtVzZqX66E
yvd0x8YURL5mHu1euxJa6bYZsulWvBjNmjswqQT5IuKWmfefKJwKtKcvUcFX
u3IpGfVN2BJKsKRrVbDuol93g6IeG8SlQ2H7VWAWJh6+u+E27rJ8fO3oFRWU
1B4onzpbi9WD3dWm3SrwO0+LcV7JxndfS68emVEBU0dTJFpYgYfNYtNiHAnw
yt2YuVyfiXXTTjGUGAJ8K1+/8ghn4LtkLXtuGQEjbyjlDrRT+HM9P4XHI2Bf
SNC0q+UptKM+etv7jIBPd7ZQvDm5OMLfe6m3jwBSduJE4LJcFL4UHO8VEGCr
X0BOqDmJDlXcwmfPCUhzFXJ/Fx1HK+PddSMvCJhXiIg1tEy85HIy2EJCgMGD
j0wfTgZ6Gnf1W0oJWH2GtIG6LAMLHq8ptpMRELDS7kJiTTr2iMvK3BUEFPhm
2LNEaTix200dqibAx2h5sxNtL9q/adEq1FRD9A0fUvCyeJRceXqzlKSGX91j
Q5Nr4jCwtOsIU0sN3B23JipE0WhApzfc1lZDYwDdxZ22FalGv+UKF6lhLonH
SavZjPX9C5te6qohoNA8rloUigyL22ZTempg1ybY+NEC0HPzpyxNAzV4KWe3
NYp8kfyEmb7YUA3FJ2wNt9HccdX4PaapkRrirNhjOTRrXBK/RcPKWA1/A3f2
qjA=
                  "]]}}]}, {}, {}, {}}, {{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwVx3k41AkYwHGtkVbk6kDJbuta5HGMY9HzMkWPxp0OHetKRKHEajdTKdHh
SCYltbNNehgbnnJu6hUeZZo2JjNMmBkl0UE1928c2/7xfT7P98e4tIiE7zQ0
NIK/9b/lFktlCwsiVPFm3ULDJNA6a9h9fE6Eexy2zM98+yGByWUVIULjFS2P
SsIlYFZm7SyRiXAtW27DjZBA5RLKoYkPIpyehMrIbRJgfMl+yxkU4Z115/R2
7pIAq2uCd61ehA+Tkyyi9kmgPbGz2TVahLoa4rhN2RJIfq8lEzcIUVw9VKnP
lIC+2OP86mVCbBXcJxWxJTDs9jo3P3UUo1iFIaOfJeDcY6I8+HgEudQOxpyp
FHJ6N3SLLEbQ6uz24HmQQoT2jC4nfRjfnPBuYCdJIbTKpG2q+xVGV0Zk/1Ei
BUqzU3uZ5St8nWO+mtwkBVzE827LEqDy+dWelhEpuHQkGqUMDCFd+0LXjkUy
4AiPBIW4DaFDWfx6LSsZfPbQ0awtGEQ/1+iaE1QZ6JBKDOjv+Lh7drycnCaD
Op1bFUpPPkbt81/WSpfBscMOBYWFPEwoNWLufiADL2oVp/7TAN5NUFhHCmWQ
F80qpPoOoHdBTvBPJDn0TNyoOnrzJTZnLCZvt5HDpWpzr1UzXKQ4vnPcHyyH
0+wVLh8oXGQ5/3y05YgcUqJnTwbd6se6UqZZLl0Oo45pQTbSPuwcL2ryeiAH
/8N9qcXhfbj1tiQgSyiHGpvIqfB9L7Dhom+M3iIFDI9ZTP+m8y9+vj/GqLFW
AHHqKaP1CQfJJqd8hYEKcCg/F/TxwDMsOsHXWpeugL8PemOuERsxrNRjlK4A
U1u2yJX7FH9lJZI3tSng2s7DqsGsJygIH5uZFilgcZqs44pLD94yAM9IkhIe
+yeHtkq7UfHLzos+tkoouaTgc6534YL5Rr52qBKoXbG6s1GdyNR7JG3OUIJp
8rjX2rkOZNlVjNlXKqH6U75jcyoiT7OA9rBTCe35tpmymXa8EsOcPzSlBPlS
4q6Z9z8omA60z1+ugu/35FEyG1uwLYxgSjeoYOMVv94mRSM2icpHwg+qwCxc
NPpg8z3cY/ns5vHrKiirP1Q5faEea4d7a017VeB3iRbrvIaFH3+Q3jg2qwKG
jqZQuKQKj5rFpcc6EuCVtyVrlT4DG2acYimxBPhWv3vrEUHHjyla9pwKAsTv
KZUOtLP4eyMvlcsl4EBo0Iyr5Vm0oz790P+SgK/3t1G82Xko5u2/2j9AACkn
aTJwZR4K3vBP9vMJsNUvIifWnUaHGk7xy1cEpLsKOH8JT6KV8d4G8WsCFhRC
Yj0tC6+6nA6xkBBg8PgLw4ediZ7GPYOWUgLWnSdtpq7MxKJn60vtZAQErLG7
nFSXgX2iigp3BQFFvpn2TGE6Tu51U4epCfAxWtXqRNuP9u/btIo11RBz24cU
sjIBJddf3CknqeGMe1xYSl08Bpb3HGNoqYGz6+5klTAGDfLzm+5pq6E5IN/F
nbYdqUZ/5gmWqmE+mctOr9uKjYNLWt7oqiGg2Dy+VhiGdIt7ZtN6amDVJ9r4
0QLQc+vXbE0DNXgp53Y0C32R/JyRscxQDaWnbA130Nxx7cRDhqmRGuKtWOO5
NGtcnrBNw8pYDVsSJvs7pvwfkQ0zSp2Wq+E/P5WezA==
                "]]}, "Charting`Private`Tag#1"]}}, {}}, "GCFlag" -> True|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    InterpretationBox[{
      TagBox[{GraphicsComplexBox[CompressedData["
1:eJxFlHlQUwcQxqNAFTwabgqWCgqiooLcVlwURymKkBSsAmMlXEUsoIhYTo8C
HoBSLIqKiGMK1Sq1VjFCWKwYq0UQW0UQ8HGFJJA85eW9HCg0dcbpznyzs//s
N99vZ9aOl8yNncpisYJ1+q+3HM/TTk6S6G6c+oOL2Tj0ukW9LK8l0ZqOaa3q
1IIHfTAjZQuJZ0qL1S/OaWHaa5v7s6aRWMzSxGbGaUFuveuuf50CNSF870A3
LVhFz8y6tV2BenH211XvNNA4aNtPfqzAeC8/hX2rBn4+lP5R3G05rm1LkMI5
DVRzC7v38ORodPRys/m3GpgbYbUt0ESOY6WfWpas0UDvfllFZP0o1jYX9cjM
NWBJuB3x2DGKAoHfqTS5GmKSfRyrrUexfYSHbSI1MDZ5B8KaR9B1iXNRT4Ua
9KYGHH6UOoLpVjtW7d6nhjADTlDWnBE0yT0+ryxEDXe8LZpFIhkKxYKmKYvU
cJbPFXfsleFL/0C/YQM1NC17JnKYK0PpFbJT06uCKKqVu6JNipXLiY1v7qhg
3T+zK46lS7GAF7dvyUkVwJBReZqdFJuS/swPT1LBjWU5fo7tEtxeq37luUEF
O095/WSaIcFEpkjp7aCCC97f1D1wkuAGt0bonqICiWFYhlnnMBp1736w9hUD
aeqC8YqDw2jstce8RcBA9tzlTgrXYcwqUFV2lDHwMNbeNLNLjPN4jDWdwsDC
l621F74X42Br4irhBgb0j46pCt3F+GJWfq7WiYH5myMnbvYMYU3H6UJ3PQYw
wvdXfuEQ3l1Ql9z1ioakki7Tpb5DeDMuJ9NSSANvUOhBiQeRMygx+/wUDe0p
Vnq5ZYMoDfcgmlJpyLMWFK+HQawae9psHUTD7++e3H8uH8AH7PlDT5xoYNj8
axMVA5i9x9Z1ugEN2asxLHr9AG7rsz3E9Cgh90pITTHTj0eCwoJ8BUoQLXcS
MOf78fWBi3z7EiXYyeozVQH9GN86+nhnghJUXSJpo7oPYx1HhbPXKsFEamlx
r6oPgwOs2AttlFDjQsiLQvqwPinbqFxJAacmJv0Nqw9daPJYQisF4LsMSy4T
aNzst73gEgU1M3b9pt5KYCUn1GciiwL3lAwDFovAyWdvPYJDKHgWRclaOkhc
ebw9/wyjBYWQjnjrTGDX8O0OQRwFT/Y17BaPkBh1c/I8x2Ac/opxK8jwJ9DW
WNlA7KLA2PK2S44FgYmSUt6RCAo26Vd5UjSJnSulZg0zx2GF99Nzgk0Ehgb+
zU9Jp2C/bPM6oR2BZevK2+2jKLjo/4kNzCBQRN/Ik4dRMCuw9LRGS2LqkqvG
aexxeFNVtWBrKIGs4DGBVwYFXqGO7ZELCPz68d4qRTQF4Vcl/F42gXbdS/+o
30LBSOcXJyoNCKyOPvSL7ZcUjO4sfJj1jkRyTdIBrsk4tGw2lDt9RWDAYteZ
ZzMpMDEsLnNeRKBv6t3g0FgKPHkhiddMCQxx6OLbh1MgKr4eljydQM+YBuf8
UArYDv2P2qYS6CJW6tdxKIicmM5rnCDRZ/Je2mpTXV5XYduJLQQeZsdWb9Tx
3j+w+ruTiwk02ZpvNU3H89JK/U0W5gQK1aaGz3X73RNivTsMdX7Wn/X66PLn
TP541UufwFvmNT07uDo+gUsl8VMInMONt9fj/H8/1vta5ffhv32Y/wXJMK9U

         "], {{
           {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.1], EdgeForm[
            None], GraphicsGroupBox[
             PolygonBox[{{50, 78, 79, 1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 
              6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 
              23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 
              39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 
              52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 
              77}}]]}, {}, {}, {}}, {{}, {}, 
           TagBox[
            {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
             Opacity[1.], 
             LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
              11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 
              27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 
              43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 
              58, 55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 77, 50}]},
            Annotation[#, "Charting`Private`Tag#1"]& ]}}], {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {
          GraphicsComplex[CompressedData["
1:eJxFlHlQUwcQxqNAFTwabgqWCgqiooLcVlwURymKkBSsAmMlXEUsoIhYTo8C
HoBSLIqKiGMK1Sq1VjFCWKwYq0UQW0UQ8HGFJJA85eW9HCg0dcbpznyzs//s
N99vZ9aOl8yNncpisYJ1+q+3HM/TTk6S6G6c+oOL2Tj0ukW9LK8l0ZqOaa3q
1IIHfTAjZQuJZ0qL1S/OaWHaa5v7s6aRWMzSxGbGaUFuveuuf50CNSF870A3
LVhFz8y6tV2BenH211XvNNA4aNtPfqzAeC8/hX2rBn4+lP5R3G05rm1LkMI5
DVRzC7v38ORodPRys/m3GpgbYbUt0ESOY6WfWpas0UDvfllFZP0o1jYX9cjM
NWBJuB3x2DGKAoHfqTS5GmKSfRyrrUexfYSHbSI1MDZ5B8KaR9B1iXNRT4Ua
9KYGHH6UOoLpVjtW7d6nhjADTlDWnBE0yT0+ryxEDXe8LZpFIhkKxYKmKYvU
cJbPFXfsleFL/0C/YQM1NC17JnKYK0PpFbJT06uCKKqVu6JNipXLiY1v7qhg
3T+zK46lS7GAF7dvyUkVwJBReZqdFJuS/swPT1LBjWU5fo7tEtxeq37luUEF
O095/WSaIcFEpkjp7aCCC97f1D1wkuAGt0bonqICiWFYhlnnMBp1736w9hUD
aeqC8YqDw2jstce8RcBA9tzlTgrXYcwqUFV2lDHwMNbeNLNLjPN4jDWdwsDC
l621F74X42Br4irhBgb0j46pCt3F+GJWfq7WiYH5myMnbvYMYU3H6UJ3PQYw
wvdXfuEQ3l1Ql9z1ioakki7Tpb5DeDMuJ9NSSANvUOhBiQeRMygx+/wUDe0p
Vnq5ZYMoDfcgmlJpyLMWFK+HQawae9psHUTD7++e3H8uH8AH7PlDT5xoYNj8
axMVA5i9x9Z1ugEN2asxLHr9AG7rsz3E9Cgh90pITTHTj0eCwoJ8BUoQLXcS
MOf78fWBi3z7EiXYyeozVQH9GN86+nhnghJUXSJpo7oPYx1HhbPXKsFEamlx
r6oPgwOs2AttlFDjQsiLQvqwPinbqFxJAacmJv0Nqw9daPJYQisF4LsMSy4T
aNzst73gEgU1M3b9pt5KYCUn1GciiwL3lAwDFovAyWdvPYJDKHgWRclaOkhc
ebw9/wyjBYWQjnjrTGDX8O0OQRwFT/Y17BaPkBh1c/I8x2Ac/opxK8jwJ9DW
WNlA7KLA2PK2S44FgYmSUt6RCAo26Vd5UjSJnSulZg0zx2GF99Nzgk0Ehgb+
zU9Jp2C/bPM6oR2BZevK2+2jKLjo/4kNzCBQRN/Ik4dRMCuw9LRGS2LqkqvG
aexxeFNVtWBrKIGs4DGBVwYFXqGO7ZELCPz68d4qRTQF4Vcl/F42gXbdS/+o
30LBSOcXJyoNCKyOPvSL7ZcUjO4sfJj1jkRyTdIBrsk4tGw2lDt9RWDAYteZ
ZzMpMDEsLnNeRKBv6t3g0FgKPHkhiddMCQxx6OLbh1MgKr4eljydQM+YBuf8
UArYDv2P2qYS6CJW6tdxKIicmM5rnCDRZ/Je2mpTXV5XYduJLQQeZsdWb9Tx
3j+w+ruTiwk02ZpvNU3H89JK/U0W5gQK1aaGz3X73RNivTsMdX7Wn/X66PLn
TP541UufwFvmNT07uDo+gUsl8VMInMONt9fj/H8/1vta5ffhv32Y/wXJMK9U

           "], {{{
              EdgeForm[], 
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               Opacity[0.1]], 
              GraphicsGroup[{
                
                Polygon[{{50, 78, 79, 1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 
                 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
                 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 
                 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 
                 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 
                 64, 76, 70, 77}}]}]}, {}, {}, {}}, {{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               
               Line[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
                11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 
                26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 
                41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 
                73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 77, 
                50}]}, "Charting`Private`Tag#1"]}}], {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{-0.9999999897959184, -0.5000000102040816}, {0., 
             30.}}, "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {-0.48958334396258607`, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {{{{
                 EdgeForm[], 
                 Directive[
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  Opacity[0.1]], 
                 GraphicsGroup[{{
                    Polygon[CompressedData["
1:eJxl1Hs01AkUB/ApbNFjvVlaG0UqFXm36SqdskrGrGkLp814rbQoSetZWfRA
Wa1SSTrNsrVl27Y0Ma42TVsr0m6J0A9jzAzjV37z+81DsbN7zv6195x77vmc
8z33v3vtecmc2OksFitE1/9Mj5QMAxaLwKnn7zxD2BT8Z9a/tca/9US+dmqK
/J89TFK/czWfgMjJmbymSRJ9p+6nrTWbgNHdRY+y3pNIrks6xDGdgDlBZWc0
WhJTl10zSTOegC361V4UTWLXapl54+wJeHqgca9khMSoW1MXQg0m4HkUJW/t
JHH1iY6Cs4wW+tyjXlXUkWhDx7RVd2nBkz6ckbKNxLNlJeqX57Uw443tgzkz
SCxhaWIz47SgsNlzL6B+DDVsvk+Quxaso2dn3d45hnpxDjdU7zXQJLYbID8c
w3hv/zGHNg38mJf+QdwdBa5vT5DBeQ3UcIp69vEUaHTsSovF1xqYH2G9I8hU
geNlH1uVrtNA30F5ZWTDKNa1FPfKLTRgRbgf9dw1igKB/+k0hRpikn2damxG
sWOEh+0iNTC2+Ye4LSPotsyluLdSDXrTA488Th3BdOtda/YeUAPXIDQ4a94I
muaeWFDOVsNdH8sWkUiOQomgedoSNZzjcySd++X4KiDIf9hADc0rnosc58tR
dpXs0vSpIIpq46xql2HVSmLz27sq2PDX3Mrj6TIs5MUdWHZKBTBkVJFmL8Pm
pN8LwpNUcHNFjr9ThxR31qlfe21Swe7T3j+YZUgxkSlW+jiq4KLPV/UPnaW4
yb0JeqapQGrIzTDvGkajnr0P179mIE1dOFF5eBhNvPdZtAoYyJ6/0nnMbRiz
ClVVneUMPIp1MMvsluACHmNDpzCw+FVb3cVvJShuS1wj3MSA/rFxVZGHBF/O
KcjVOjOwcGvk5K3eIaztPFPkoccARvj9zC8awnuL6pO7X9OQVNptttxvCG/F
5WRaCWngiYWelESMoWKp+aenaehIsdbLLRejLNyTaE6lId9GULIRxFg9/qzF
JpiGX98/ffBCMYgPjRcOPXWmgTHmX5+sHMTsfXZuMw1oyF6L3OiNg7ij3y6P
6VVC7lV2bQkzgEeDucF+AiWIVjoLmAsD+ObQJb5DqRLs5Q2ZqsABjG8bfbI7
QQmqbpGsSd2PsU6jwrnrlWAqs7K8X92PIYHWxottlVDrSiiK2f3YkJRtVKGk
ILQ2Jv0tqx9dafJ4QhsF4LcCS68QaNLiv7PwMgW1s/b8ot5OYFVomO9kFgWr
3ITtJ7cReMQ4tmazzq1bDRXOXxAYuNRt9rlMCt5WVy/aHqa715BxgXeGLu/z
7LxgC4FhQX/yU9Ip+CPGvTAjgEA7E2UjsYeCMSEd8c6FwO7hO52COAoODq79
5tRSAk23F1jP0NnUsKTcZQmBfqn3QsJiKfAOc+qIXETgl0/2V49F6/LyrRuE
9gSWb6jocIiiwMTqjmuOJYGJ0jLe0QgKLq/W32JpQaBQbWb4IpwCLx478boZ
gWzHbr6DzuHXpPw+YwLte5b/1rCNgksBH9nCLAJF9M18BVf3fxJifToNdXmb
T/p8dRaV3OAmzyTQK6bRpSCMgpGuz05WGRBYE533k93nFORMfX/NW5/A2xa1
vbs4FBg7Djxun06gq0SpXx+q2x+0XBo/jcB5nHgHPZ3/BtvAr1Q=
                    "]]}}]}, {}, {}, {}}, {{}, {}, 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[2]], 
                  Line[CompressedData["
1:eJwVzHtUzHkYx/GhWsplp3tbttVQQijdrTyRQxvpsmWpjtXU1CZbkWS7umzl
UtFmIyTjmK1laa0lo6YnK2PZlOySUvl2m2amZoZ+M7+5RO344zmf8zrnfR4H
dmo4ZzqDwQjW38dtPVmgm5pSoIdp+k+uFhMQMzmT3TSpQN+pBxlrzSdgbHfx
45wPClSsSzkUbjYBc4LKz2p1Ckxfdt00gzkBWwy5XpRKgV2rJRaNsyfg2YHG
vaJRBcbenroYZjQBL2IpaWunAlef7Cg8R+ugzz32dWWdAm1V8W3cLh14qg5n
pW1T4LnyUs2rCzqY8dbu4ZwZCixlaDnZCTqQ2e65H1AvR20ozyfIXQc2cbNz
7uyUo0EC66b6gxaahuwHFJ/KMdHbX85q08KvRzI/Sbgrw/XtSRK4oIWa8OKe
fWwZmhy/2mL5vRbmR9vsCDKT4Xj559Zl67TQd1BaFdMwhnUtJb1SSy1YE/dj
nrvGkM/3P5Mh00B8qq9Tje0YdoyysV2oAdqu4FBkyyi6LXMp6a3SgMH0wKNP
0kcx02bXmr0HNBBpFBacM28UzfJPLqgI1cA9H6sWoVCKAhG/edoSDZznhYs6
90vxdUCQ/4iRBppXvBA6zpei5JqiS9unhliqLXxVuwSrV5LN7+6pYcN/c6tO
ZEqwiJ1wYNlpNcCwSWWGgwSbU/4ujEpRw60Vef5OHWLcWad547VJDbvPeP9i
niXGZLpE6eOohks+39U/chbjJvcm6JmmBrFxZJZF1wia9Ox9tP4NDRmaoomq
wyNo6r3PspVPQ+78lc5ytxHMKVJXd1bQ8JjDMs/uFuECNm2rSqNh8eu2uks/
inCoLXmNYBMNhsfH1cUeInw1pzBf50zDwq0xk7d7h7G282yxhwENGO33O694
GO8vqk/tfqOClLJu8+V+w3g7IS/bWqAC9pDAkxINYdiQ2OLLMyroSLMxyK8Y
QkmUJ2lOV0GBLb90Iwwhd/x5i22wCv788OzhS9kgPmIuHH7mrAKaybsxWTWI
ufvs3WYaqSB3LUbGbRzEHf32R+heJeRfC60tpQfwWHBksB9fCcKVznz64gC+
PXSZxypTgoO0IVsdOICJbWNPdycpQd0tlDRp+pHjNCaYu14JZhJrqwfcfgwJ
tGEutlNCrSuRlYT2Y0NKrkmlkoKw2vjMd4x+dFUpTiS1UQB+K7DsKkHTFv+d
RVcoqJ215w/NdoLVYRG+kzkUrHITtJ/aRvAok1OzWe/WrcYy528IBi51m30+
m4J3XO6i7REEGSHjfO8sfe/z/AJ/C8GIoH95aZkU/BPvXpQVQNDeVNlI9lAg
F6ii37sQ7B6528lPoODg4NofTi8laLa90GaG3mbGpRUuSwj6pd8PieBQ4B3h
1BGziOC3T/dz5XH6Xrp1g8CBYMWGyg5WLAWm1ndd86wIJovL2ceiKbiy2nCL
lSVBgcbc+GUUBV7s0OQb5gRDHbt5LL2jrot5fUyCDj3L/2rYRsHlgM/sYBZB
oepWgSySAo8kjk+nsb63/aLPV29h6c3I1JkEveIbXQojKBjt+upUtRHBmrgj
v9l/TUHe1M/XvQ0J3rGs7d0VTgHTceBJ+3SCriKlYX2Y/n/QcnHiNILzwhNZ
Bnp7pGUZMRgEp1689wwJpeB/1+KlDg==
                   "]]}, "Charting`Private`Tag#1"]}}, {}}, "GCFlag" -> True|>,
           "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{-0.9999999897959184, -0.5000000102040816}, {0., 
            30.}}, "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-0.48958334396258607`, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {{{{
                EdgeForm[], 
                Directive[
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 Opacity[0.1]], 
                GraphicsGroup[{{
                   Polygon[CompressedData["
1:eJxl1Hs01AkUB/ApbNFjvVlaG0UqFXm36SqdskrGrGkLp814rbQoSetZWfRA
Wa1SSTrNsrVl27Y0Ma42TVsr0m6J0A9jzAzjV37z+81DsbN7zv6195x77vmc
8z33v3vtecmc2OksFitE1/9Mj5QMAxaLwKnn7zxD2BT8Z9a/tca/9US+dmqK
/J89TFK/czWfgMjJmbymSRJ9p+6nrTWbgNHdRY+y3pNIrks6xDGdgDlBZWc0
WhJTl10zSTOegC361V4UTWLXapl54+wJeHqgca9khMSoW1MXQg0m4HkUJW/t
JHH1iY6Cs4wW+tyjXlXUkWhDx7RVd2nBkz6ckbKNxLNlJeqX57Uw443tgzkz
SCxhaWIz47SgsNlzL6B+DDVsvk+Quxaso2dn3d45hnpxDjdU7zXQJLYbID8c
w3hv/zGHNg38mJf+QdwdBa5vT5DBeQ3UcIp69vEUaHTsSovF1xqYH2G9I8hU
geNlH1uVrtNA30F5ZWTDKNa1FPfKLTRgRbgf9dw1igKB/+k0hRpikn2damxG
sWOEh+0iNTC2+Ye4LSPotsyluLdSDXrTA488Th3BdOtda/YeUAPXIDQ4a94I
muaeWFDOVsNdH8sWkUiOQomgedoSNZzjcySd++X4KiDIf9hADc0rnosc58tR
dpXs0vSpIIpq46xql2HVSmLz27sq2PDX3Mrj6TIs5MUdWHZKBTBkVJFmL8Pm
pN8LwpNUcHNFjr9ThxR31qlfe21Swe7T3j+YZUgxkSlW+jiq4KLPV/UPnaW4
yb0JeqapQGrIzTDvGkajnr0P179mIE1dOFF5eBhNvPdZtAoYyJ6/0nnMbRiz
ClVVneUMPIp1MMvsluACHmNDpzCw+FVb3cVvJShuS1wj3MSA/rFxVZGHBF/O
KcjVOjOwcGvk5K3eIaztPFPkoccARvj9zC8awnuL6pO7X9OQVNptttxvCG/F
5WRaCWngiYWelESMoWKp+aenaehIsdbLLRejLNyTaE6lId9GULIRxFg9/qzF
JpiGX98/ffBCMYgPjRcOPXWmgTHmX5+sHMTsfXZuMw1oyF6L3OiNg7ij3y6P
6VVC7lV2bQkzgEeDucF+AiWIVjoLmAsD+ObQJb5DqRLs5Q2ZqsABjG8bfbI7
QQmqbpGsSd2PsU6jwrnrlWAqs7K8X92PIYHWxottlVDrSiiK2f3YkJRtVKGk
ILQ2Jv0tqx9dafJ4QhsF4LcCS68QaNLiv7PwMgW1s/b8ot5OYFVomO9kFgWr
3ITtJ7cReMQ4tmazzq1bDRXOXxAYuNRt9rlMCt5WVy/aHqa715BxgXeGLu/z
7LxgC4FhQX/yU9Ip+CPGvTAjgEA7E2UjsYeCMSEd8c6FwO7hO52COAoODq79
5tRSAk23F1jP0NnUsKTcZQmBfqn3QsJiKfAOc+qIXETgl0/2V49F6/LyrRuE
9gSWb6jocIiiwMTqjmuOJYGJ0jLe0QgKLq/W32JpQaBQbWb4IpwCLx478boZ
gWzHbr6DzuHXpPw+YwLte5b/1rCNgksBH9nCLAJF9M18BVf3fxJifToNdXmb
T/p8dRaV3OAmzyTQK6bRpSCMgpGuz05WGRBYE533k93nFORMfX/NW5/A2xa1
vbs4FBg7Djxun06gq0SpXx+q2x+0XBo/jcB5nHgHPZ3/BtvAr1Q=
                    "]]}}]}, {}, {}, {}}, {{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]], 
                 Line[CompressedData["
1:eJwVzHtUzHkYx/GhWsplp3tbttVQQijdrTyRQxvpsmWpjtXU1CZbkWS7umzl
UtFmIyTjmK1laa0lo6YnK2PZlOySUvl2m2amZoZ+M7+5RO344zmf8zrnfR4H
dmo4ZzqDwQjW38dtPVmgm5pSoIdp+k+uFhMQMzmT3TSpQN+pBxlrzSdgbHfx
45wPClSsSzkUbjYBc4LKz2p1Ckxfdt00gzkBWwy5XpRKgV2rJRaNsyfg2YHG
vaJRBcbenroYZjQBL2IpaWunAlef7Cg8R+ugzz32dWWdAm1V8W3cLh14qg5n
pW1T4LnyUs2rCzqY8dbu4ZwZCixlaDnZCTqQ2e65H1AvR20ozyfIXQc2cbNz
7uyUo0EC66b6gxaahuwHFJ/KMdHbX85q08KvRzI/Sbgrw/XtSRK4oIWa8OKe
fWwZmhy/2mL5vRbmR9vsCDKT4Xj559Zl67TQd1BaFdMwhnUtJb1SSy1YE/dj
nrvGkM/3P5Mh00B8qq9Tje0YdoyysV2oAdqu4FBkyyi6LXMp6a3SgMH0wKNP
0kcx02bXmr0HNBBpFBacM28UzfJPLqgI1cA9H6sWoVCKAhG/edoSDZznhYs6
90vxdUCQ/4iRBppXvBA6zpei5JqiS9unhliqLXxVuwSrV5LN7+6pYcN/c6tO
ZEqwiJ1wYNlpNcCwSWWGgwSbU/4ujEpRw60Vef5OHWLcWad547VJDbvPeP9i
niXGZLpE6eOohks+39U/chbjJvcm6JmmBrFxZJZF1wia9Ox9tP4NDRmaoomq
wyNo6r3PspVPQ+78lc5ytxHMKVJXd1bQ8JjDMs/uFuECNm2rSqNh8eu2uks/
inCoLXmNYBMNhsfH1cUeInw1pzBf50zDwq0xk7d7h7G282yxhwENGO33O694
GO8vqk/tfqOClLJu8+V+w3g7IS/bWqAC9pDAkxINYdiQ2OLLMyroSLMxyK8Y
QkmUJ2lOV0GBLb90Iwwhd/x5i22wCv788OzhS9kgPmIuHH7mrAKaybsxWTWI
ufvs3WYaqSB3LUbGbRzEHf32R+heJeRfC60tpQfwWHBksB9fCcKVznz64gC+
PXSZxypTgoO0IVsdOICJbWNPdycpQd0tlDRp+pHjNCaYu14JZhJrqwfcfgwJ
tGEutlNCrSuRlYT2Y0NKrkmlkoKw2vjMd4x+dFUpTiS1UQB+K7DsKkHTFv+d
RVcoqJ215w/NdoLVYRG+kzkUrHITtJ/aRvAok1OzWe/WrcYy528IBi51m30+
m4J3XO6i7REEGSHjfO8sfe/z/AJ/C8GIoH95aZkU/BPvXpQVQNDeVNlI9lAg
F6ii37sQ7B6528lPoODg4NofTi8laLa90GaG3mbGpRUuSwj6pd8PieBQ4B3h
1BGziOC3T/dz5XH6Xrp1g8CBYMWGyg5WLAWm1ndd86wIJovL2ceiKbiy2nCL
lSVBgcbc+GUUBV7s0OQb5gRDHbt5LL2jrot5fUyCDj3L/2rYRsHlgM/sYBZB
oepWgSySAo8kjk+nsb63/aLPV29h6c3I1JkEveIbXQojKBjt+upUtRHBmrgj
v9l/TUHe1M/XvQ0J3rGs7d0VTgHTceBJ+3SCriKlYX2Y/n/QcnHiNILzwhNZ
Bnp7pGUZMRgEp1689wwJpeB/1+KlDg==
                  "]]}, "Charting`Private`Tag#1"]}}, {}}, "GCFlag" -> True|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{
       GraphicsComplex[CompressedData["
1:eJxFlHlQUwcQxqNAFTwabgqWCgqiooLcVlwURymKkBSsAmMlXEUsoIhYTo8C
HoBSLIqKiGMK1Sq1VjFCWKwYq0UQW0UQ8HGFJJA85eW9HCg0dcbpznyzs//s
N99vZ9aOl8yNncpisYJ1+q+3HM/TTk6S6G6c+oOL2Tj0ukW9LK8l0ZqOaa3q
1IIHfTAjZQuJZ0qL1S/OaWHaa5v7s6aRWMzSxGbGaUFuveuuf50CNSF870A3
LVhFz8y6tV2BenH211XvNNA4aNtPfqzAeC8/hX2rBn4+lP5R3G05rm1LkMI5
DVRzC7v38ORodPRys/m3GpgbYbUt0ESOY6WfWpas0UDvfllFZP0o1jYX9cjM
NWBJuB3x2DGKAoHfqTS5GmKSfRyrrUexfYSHbSI1MDZ5B8KaR9B1iXNRT4Ua
9KYGHH6UOoLpVjtW7d6nhjADTlDWnBE0yT0+ryxEDXe8LZpFIhkKxYKmKYvU
cJbPFXfsleFL/0C/YQM1NC17JnKYK0PpFbJT06uCKKqVu6JNipXLiY1v7qhg
3T+zK46lS7GAF7dvyUkVwJBReZqdFJuS/swPT1LBjWU5fo7tEtxeq37luUEF
O095/WSaIcFEpkjp7aCCC97f1D1wkuAGt0bonqICiWFYhlnnMBp1736w9hUD
aeqC8YqDw2jstce8RcBA9tzlTgrXYcwqUFV2lDHwMNbeNLNLjPN4jDWdwsDC
l621F74X42Br4irhBgb0j46pCt3F+GJWfq7WiYH5myMnbvYMYU3H6UJ3PQYw
wvdXfuEQ3l1Ql9z1ioakki7Tpb5DeDMuJ9NSSANvUOhBiQeRMygx+/wUDe0p
Vnq5ZYMoDfcgmlJpyLMWFK+HQawae9psHUTD7++e3H8uH8AH7PlDT5xoYNj8
axMVA5i9x9Z1ugEN2asxLHr9AG7rsz3E9Cgh90pITTHTj0eCwoJ8BUoQLXcS
MOf78fWBi3z7EiXYyeozVQH9GN86+nhnghJUXSJpo7oPYx1HhbPXKsFEamlx
r6oPgwOs2AttlFDjQsiLQvqwPinbqFxJAacmJv0Nqw9daPJYQisF4LsMSy4T
aNzst73gEgU1M3b9pt5KYCUn1GciiwL3lAwDFovAyWdvPYJDKHgWRclaOkhc
ebw9/wyjBYWQjnjrTGDX8O0OQRwFT/Y17BaPkBh1c/I8x2Ac/opxK8jwJ9DW
WNlA7KLA2PK2S44FgYmSUt6RCAo26Vd5UjSJnSulZg0zx2GF99Nzgk0Ehgb+
zU9Jp2C/bPM6oR2BZevK2+2jKLjo/4kNzCBQRN/Ik4dRMCuw9LRGS2LqkqvG
aexxeFNVtWBrKIGs4DGBVwYFXqGO7ZELCPz68d4qRTQF4Vcl/F42gXbdS/+o
30LBSOcXJyoNCKyOPvSL7ZcUjO4sfJj1jkRyTdIBrsk4tGw2lDt9RWDAYteZ
ZzMpMDEsLnNeRKBv6t3g0FgKPHkhiddMCQxx6OLbh1MgKr4eljydQM+YBuf8
UArYDv2P2qYS6CJW6tdxKIicmM5rnCDRZ/Je2mpTXV5XYduJLQQeZsdWb9Tx
3j+w+ruTiwk02ZpvNU3H89JK/U0W5gQK1aaGz3X73RNivTsMdX7Wn/X66PLn
TP541UufwFvmNT07uDo+gUsl8VMInMONt9fj/H8/1vta5ffhv32Y/wXJMK9U

        "], {{{
           EdgeForm[], 
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            Opacity[0.1]], 
           GraphicsGroup[{
             
             Polygon[{{50, 78, 79, 1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 
              7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23,
               24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39,
               40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 52,
               73, 67, 62, 58, 55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 
              77}}]}]}, {}, {}, {}}, {{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            
            Line[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
             12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 
             28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 
             44, 45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 
             55, 74, 68, 63, 59, 75, 69, 64, 76, 70, 77, 50}]}, 
           "Charting`Private`Tag#1"]}}], {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-0.9999999897959184, -0.5000000102040816}, {0., 
          30.}}, "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {-0.48958334396258607`, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {{{{
              EdgeForm[], 
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               Opacity[0.1]], 
              GraphicsGroup[{{
                 Polygon[CompressedData["
1:eJxl1Hs01AkUB/ApbNFjvVlaG0UqFXm36SqdskrGrGkLp814rbQoSetZWfRA
Wa1SSTrNsrVl27Y0Ma42TVsr0m6J0A9jzAzjV37z+81DsbN7zv6195x77vmc
8z33v3vtecmc2OksFitE1/9Mj5QMAxaLwKnn7zxD2BT8Z9a/tca/9US+dmqK
/J89TFK/czWfgMjJmbymSRJ9p+6nrTWbgNHdRY+y3pNIrks6xDGdgDlBZWc0
WhJTl10zSTOegC361V4UTWLXapl54+wJeHqgca9khMSoW1MXQg0m4HkUJW/t
JHH1iY6Cs4wW+tyjXlXUkWhDx7RVd2nBkz6ckbKNxLNlJeqX57Uw443tgzkz
SCxhaWIz47SgsNlzL6B+DDVsvk+Quxaso2dn3d45hnpxDjdU7zXQJLYbID8c
w3hv/zGHNg38mJf+QdwdBa5vT5DBeQ3UcIp69vEUaHTsSovF1xqYH2G9I8hU
geNlH1uVrtNA30F5ZWTDKNa1FPfKLTRgRbgf9dw1igKB/+k0hRpikn2damxG
sWOEh+0iNTC2+Ye4LSPotsyluLdSDXrTA488Th3BdOtda/YeUAPXIDQ4a94I
muaeWFDOVsNdH8sWkUiOQomgedoSNZzjcySd++X4KiDIf9hADc0rnosc58tR
dpXs0vSpIIpq46xql2HVSmLz27sq2PDX3Mrj6TIs5MUdWHZKBTBkVJFmL8Pm
pN8LwpNUcHNFjr9ThxR31qlfe21Swe7T3j+YZUgxkSlW+jiq4KLPV/UPnaW4
yb0JeqapQGrIzTDvGkajnr0P179mIE1dOFF5eBhNvPdZtAoYyJ6/0nnMbRiz
ClVVneUMPIp1MMvsluACHmNDpzCw+FVb3cVvJShuS1wj3MSA/rFxVZGHBF/O
KcjVOjOwcGvk5K3eIaztPFPkoccARvj9zC8awnuL6pO7X9OQVNptttxvCG/F
5WRaCWngiYWelESMoWKp+aenaehIsdbLLRejLNyTaE6lId9GULIRxFg9/qzF
JpiGX98/ffBCMYgPjRcOPXWmgTHmX5+sHMTsfXZuMw1oyF6L3OiNg7ij3y6P
6VVC7lV2bQkzgEeDucF+AiWIVjoLmAsD+ObQJb5DqRLs5Q2ZqsABjG8bfbI7
QQmqbpGsSd2PsU6jwrnrlWAqs7K8X92PIYHWxottlVDrSiiK2f3YkJRtVKGk
ILQ2Jv0tqx9dafJ4QhsF4LcCS68QaNLiv7PwMgW1s/b8ot5OYFVomO9kFgWr
3ITtJ7cReMQ4tmazzq1bDRXOXxAYuNRt9rlMCt5WVy/aHqa715BxgXeGLu/z
7LxgC4FhQX/yU9Ip+CPGvTAjgEA7E2UjsYeCMSEd8c6FwO7hO52COAoODq79
5tRSAk23F1jP0NnUsKTcZQmBfqn3QsJiKfAOc+qIXETgl0/2V49F6/LyrRuE
9gSWb6jocIiiwMTqjmuOJYGJ0jLe0QgKLq/W32JpQaBQbWb4IpwCLx478boZ
gWzHbr6DzuHXpPw+YwLte5b/1rCNgksBH9nCLAJF9M18BVf3fxJifToNdXmb
T/p8dRaV3OAmzyTQK6bRpSCMgpGuz05WGRBYE533k93nFORMfX/NW5/A2xa1
vbs4FBg7Djxun06gq0SpXx+q2x+0XBo/jcB5nHgHPZ3/BtvAr1Q=
                  "]]}}]}, {}, {}, {}}, {{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwVzHtUzHkYx/GhWsplp3tbttVQQijdrTyRQxvpsmWpjtXU1CZbkWS7umzl
UtFmIyTjmK1laa0lo6YnK2PZlOySUvl2m2amZoZ+M7+5RO344zmf8zrnfR4H
dmo4ZzqDwQjW38dtPVmgm5pSoIdp+k+uFhMQMzmT3TSpQN+pBxlrzSdgbHfx
45wPClSsSzkUbjYBc4LKz2p1Ckxfdt00gzkBWwy5XpRKgV2rJRaNsyfg2YHG
vaJRBcbenroYZjQBL2IpaWunAlef7Cg8R+ugzz32dWWdAm1V8W3cLh14qg5n
pW1T4LnyUs2rCzqY8dbu4ZwZCixlaDnZCTqQ2e65H1AvR20ozyfIXQc2cbNz
7uyUo0EC66b6gxaahuwHFJ/KMdHbX85q08KvRzI/Sbgrw/XtSRK4oIWa8OKe
fWwZmhy/2mL5vRbmR9vsCDKT4Xj559Zl67TQd1BaFdMwhnUtJb1SSy1YE/dj
nrvGkM/3P5Mh00B8qq9Tje0YdoyysV2oAdqu4FBkyyi6LXMp6a3SgMH0wKNP
0kcx02bXmr0HNBBpFBacM28UzfJPLqgI1cA9H6sWoVCKAhG/edoSDZznhYs6
90vxdUCQ/4iRBppXvBA6zpei5JqiS9unhliqLXxVuwSrV5LN7+6pYcN/c6tO
ZEqwiJ1wYNlpNcCwSWWGgwSbU/4ujEpRw60Vef5OHWLcWad547VJDbvPeP9i
niXGZLpE6eOohks+39U/chbjJvcm6JmmBrFxZJZF1wia9Ox9tP4NDRmaoomq
wyNo6r3PspVPQ+78lc5ytxHMKVJXd1bQ8JjDMs/uFuECNm2rSqNh8eu2uks/
inCoLXmNYBMNhsfH1cUeInw1pzBf50zDwq0xk7d7h7G282yxhwENGO33O694
GO8vqk/tfqOClLJu8+V+w3g7IS/bWqAC9pDAkxINYdiQ2OLLMyroSLMxyK8Y
QkmUJ2lOV0GBLb90Iwwhd/x5i22wCv788OzhS9kgPmIuHH7mrAKaybsxWTWI
ufvs3WYaqSB3LUbGbRzEHf32R+heJeRfC60tpQfwWHBksB9fCcKVznz64gC+
PXSZxypTgoO0IVsdOICJbWNPdycpQd0tlDRp+pHjNCaYu14JZhJrqwfcfgwJ
tGEutlNCrSuRlYT2Y0NKrkmlkoKw2vjMd4x+dFUpTiS1UQB+K7DsKkHTFv+d
RVcoqJ215w/NdoLVYRG+kzkUrHITtJ/aRvAok1OzWe/WrcYy528IBi51m30+
m4J3XO6i7REEGSHjfO8sfe/z/AJ/C8GIoH95aZkU/BPvXpQVQNDeVNlI9lAg
F6ii37sQ7B6528lPoODg4NofTi8laLa90GaG3mbGpRUuSwj6pd8PieBQ4B3h
1BGziOC3T/dz5XH6Xrp1g8CBYMWGyg5WLAWm1ndd86wIJovL2ceiKbiy2nCL
lSVBgcbc+GUUBV7s0OQb5gRDHbt5LL2jrot5fUyCDj3L/2rYRsHlgM/sYBZB
oepWgSySAo8kjk+nsb63/aLPV29h6c3I1JkEveIbXQojKBjt+upUtRHBmrgj
v9l/TUHe1M/XvQ0J3rGs7d0VTgHTceBJ+3SCriKlYX2Y/n/QcnHiNILzwhNZ
Bnp7pGUZMRgEp1689wwJpeB/1+KlDg==
                "]]}, "Charting`Private`Tag#1"]}}, {}}, "GCFlag" -> True|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxFzmtIEwAUBeC50LA5QqXMKboQH6k5Xc6J+Zimm+am23JziqLzMXzVRGla
hiFCVqCZiSlRgcNS6THN18LM3Iw5bOYEDdEMWxaLSIi1yOWqH9574XD4fp17
tEguLCUSCATev/zvvYs23HDJk+8k7HnlB/PwNMMGbg609erX0a+mUrPnSLvg
T7Gspe4jBNaezRlN7jPeRDCzYfCxzcUJXGNivjRvkcHJq30eqQoPcNNI48R4
mS/YbVDTdL/HD9y7uzpcvhQIHuubzyfOhoA1/UH6dsdwMG/7Z+YDHzqYIh12
U7pH4n4W0+sjPQqsqh4oPBAWDZ5qfNjO9I0BBx+UO/XHxIJXdX5qe0Q8uJa4
KHlzjAVO9xTr7zIS8T+tYFVKSwJXRtBbOfGnwCP0a++pJ5PBoRat0YuXAlao
2JOeuWxwASEhmSTigOtdveU+palg+rg82r84DfxC5GwNyzsNrhttkeRWpION
A5ckF2RccH6BeEddxwOryYpbf5ozwKN8F31kYya4elCz+JrNBy8rJslnZ9F9
CRJtZ6IATCqXcXk69MzaU6U9RQh2HaqcTzKgVQtF2su8M+AJsy0qXo/Oljk3
tAqywJxQQdvyAtogJNWqJCLw1PkyI2kDbd8kOEjzxOAVFcmBY0LbdYK3AcXZ
4JvrMZSrG2i1sItxUSYB092OU2UmtFGUUtK9ha7pye/Xf0GPUNvCad/QUbTv
rF8WdBx3SHp9fw6YfYWhfBKM3prjff4Qim4hy0LcaWhdZ9ezuhNortKqYcWi
+dNqk5GH3t5nDHLkozs45iqmEG00UCx3xGjReoNjaQHaSu1Muy1Fd5U8ap0r
Rr/7unYorAxdT7PkFFagKbXkex1V6Odj/pvac+jc33EB1uoc1l8vjA2L
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJxFzmtIEwAUBeC50LA5QqXMKboQH6k5Xc6J+Zimm+am23JziqLzMXzVRGla
hiFCVqCZiSlRgcNS6THN18LM3Iw5bOYEDdEMWxaLSIi1yOWqH9574XD4fp17
tEguLCUSCATev/zvvYs23HDJk+8k7HnlB/PwNMMGbg609erX0a+mUrPnSLvg
T7Gspe4jBNaezRlN7jPeRDCzYfCxzcUJXGNivjRvkcHJq30eqQoPcNNI48R4
mS/YbVDTdL/HD9y7uzpcvhQIHuubzyfOhoA1/UH6dsdwMG/7Z+YDHzqYIh12
U7pH4n4W0+sjPQqsqh4oPBAWDZ5qfNjO9I0BBx+UO/XHxIJXdX5qe0Q8uJa4
KHlzjAVO9xTr7zIS8T+tYFVKSwJXRtBbOfGnwCP0a++pJ5PBoRat0YuXAlao
2JOeuWxwASEhmSTigOtdveU+palg+rg82r84DfxC5GwNyzsNrhttkeRWpION
A5ckF2RccH6BeEddxwOryYpbf5ozwKN8F31kYya4elCz+JrNBy8rJslnZ9F9
CRJtZ6IATCqXcXk69MzaU6U9RQh2HaqcTzKgVQtF2su8M+AJsy0qXo/Oljk3
tAqywJxQQdvyAtogJNWqJCLw1PkyI2kDbd8kOEjzxOAVFcmBY0LbdYK3AcXZ
4JvrMZSrG2i1sItxUSYB092OU2UmtFGUUtK9ha7pye/Xf0GPUNvCad/QUbTv
rF8WdBx3SHp9fw6YfYWhfBKM3prjff4Qim4hy0LcaWhdZ9ezuhNortKqYcWi
+dNqk5GH3t5nDHLkozs45iqmEG00UCx3xGjReoNjaQHaSu1Muy1Fd5U8ap0r
Rr/7unYorAxdT7PkFFagKbXkex1V6Odj/pvac+jc33EB1uoc1l8vjA2L
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{-1, 0}, {0, 5}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
            "Axes" -> {True, True}, "AspectRatio" -> Automatic, 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{-1, 0}, {0, 5}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
           "Axes" -> {True, True}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              RGBColor[0.368417, 0.506779, 0.709798]]}, 
           "HighlightLabelingFunctions" -> <|
            "CoordinatesToolOptions" -> Identity, 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ParametricPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]], 
           Line[CompressedData["
1:eJxFzmtIEwAUBeC50LA5QqXMKboQH6k5Xc6J+Zimm+am23JziqLzMXzVRGla
hiFCVqCZiSlRgcNS6THN18LM3Iw5bOYEDdEMWxaLSIi1yOWqH9574XD4fp17
tEguLCUSCATev/zvvYs23HDJk+8k7HnlB/PwNMMGbg609erX0a+mUrPnSLvg
T7Gspe4jBNaezRlN7jPeRDCzYfCxzcUJXGNivjRvkcHJq30eqQoPcNNI48R4
mS/YbVDTdL/HD9y7uzpcvhQIHuubzyfOhoA1/UH6dsdwMG/7Z+YDHzqYIh12
U7pH4n4W0+sjPQqsqh4oPBAWDZ5qfNjO9I0BBx+UO/XHxIJXdX5qe0Q8uJa4
KHlzjAVO9xTr7zIS8T+tYFVKSwJXRtBbOfGnwCP0a++pJ5PBoRat0YuXAlao
2JOeuWxwASEhmSTigOtdveU+palg+rg82r84DfxC5GwNyzsNrhttkeRWpION
A5ckF2RccH6BeEddxwOryYpbf5ozwKN8F31kYya4elCz+JrNBy8rJslnZ9F9
CRJtZ6IATCqXcXk69MzaU6U9RQh2HaqcTzKgVQtF2su8M+AJsy0qXo/Oljk3
tAqywJxQQdvyAtogJNWqJCLw1PkyI2kDbd8kOEjzxOAVFcmBY0LbdYK3AcXZ
4JvrMZSrG2i1sItxUSYB092OU2UmtFGUUtK9ha7pye/Xf0GPUNvCad/QUbTv
rF8WdBx3SHp9fw6YfYWhfBKM3prjff4Qim4hy0LcaWhdZ9ezuhNortKqYcWi
+dNqk5GH3t5nDHLkozs45iqmEG00UCx3xGjReoNjaQHaSu1Muy1Fd5U8ap0r
Rr/7unYorAxdT7PkFFagKbXkex1V6Odj/pvac+jc33EB1uoc1l8vjA2L
            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-1, 0}, {0, 5}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
         Automatic, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf9luc6+eJyf9tD+ObV69a+4eHzQHGL3pivv/V
M1443+XWUnGPMnE4v3FL3Y7tGfJwvtCqw43zZyrD+Yv+3dqUeVkdzt+29Ews
01FtOP/wCo1TE1gN4HzfD9/8l8kZwflSiZuEFgubIOwPMZd+bGQG528oWJnA
pWcB5++rWz7BXN4Kztfiz2dbYWUD5986obzzv6EdnF/MdDHirKYDnO8tGXZq
rqkjwn1HAm8l6jvB+dmGRr3uds5w/hajznsK1i5wvs7XI5ekfV3h/LINbnsk
o9zg/HgGexfuUHc4v0JQJl8u1QPON9qeb6Ga7Ann7w3l/K4X4wXnl29tj4jK
8obzL62siahM84HzY+PDfu8s94Xzd/KWTf7b7Afnbw3gOWVS5w/nF6w6fPGY
WwCcf61sD2/uUQR/qX3EkSmOgXA+d2aaj+8JBP/QnfWL/7sGwfmCG7PPOJ1D
8DecTzpS7xsM5+949cfM7hSCH57GWd0bGALnu+sE9l07j+CfC+Iu3hARCufv
K824xH0fwf//iIExMSYMzr++gZvR/QmC//9E4AW15HA4f+JdK6mO+wj+zqBp
plVpEYjwF9JVSHuC4Lu1mS5epxUJ50f9slX7XhDpAACzmAka
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf9luc6+eJyf9tD+ObV69a+4eHzQHGL3pivv/V
M1443+XWUnGPMnE4v3FL3Y7tGfJwvtCqw43zZyrD+Yv+3dqUeVkdzt+29Ews
01FtOP/wCo1TE1gN4HzfD9/8l8kZwflSiZuEFgubIOwPMZd+bGQG528oWJnA
pWcB5++rWz7BXN4Kztfiz2dbYWUD5986obzzv6EdnF/MdDHirKYDnO8tGXZq
rqkjwn1HAm8l6jvB+dmGRr3uds5w/hajznsK1i5wvs7XI5ekfV3h/LINbnsk
o9zg/HgGexfuUHc4v0JQJl8u1QPON9qeb6Ga7Ann7w3l/K4X4wXnl29tj4jK
8obzL62siahM84HzY+PDfu8s94Xzd/KWTf7b7Afnbw3gOWVS5w/nF6w6fPGY
WwCcf61sD2/uUQR/qX3EkSmOgXA+d2aaj+8JBP/QnfWL/7sGwfmCG7PPOJ1D
8DecTzpS7xsM5+949cfM7hSCH57GWd0bGALnu+sE9l07j+CfC+Iu3hARCufv
K824xH0fwf//iIExMSYMzr++gZvR/QmC//9E4AW15HA4f+JdK6mO+wj+zqBp
plVpEYjwF9JVSHuC4Lu1mS5epxUJ50f9slX7XhDpAACzmAka
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{-1, 0}, {0, 5}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
            "Axes" -> {True, True}, "AspectRatio" -> Automatic, 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{-1, 0}, {0, 5}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
           "Axes" -> {True, True}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              RGBColor[0.368417, 0.506779, 0.709798]]}, 
           "HighlightLabelingFunctions" -> <|
            "CoordinatesToolOptions" -> Identity, 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ParametricPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQDQEf9luc6+eJyf9tD+ObV69a+4eHzQHGL3pivv/V
M1443+XWUnGPMnE4v3FL3Y7tGfJwvtCqw43zZyrD+Yv+3dqUeVkdzt+29Ews
01FtOP/wCo1TE1gN4HzfD9/8l8kZwflSiZuEFgubIOwPMZd+bGQG528oWJnA
pWcB5++rWz7BXN4Kztfiz2dbYWUD5986obzzv6EdnF/MdDHirKYDnO8tGXZq
rqkjwn1HAm8l6jvB+dmGRr3uds5w/hajznsK1i5wvs7XI5ekfV3h/LINbnsk
o9zg/HgGexfuUHc4v0JQJl8u1QPON9qeb6Ga7Ann7w3l/K4X4wXnl29tj4jK
8obzL62siahM84HzY+PDfu8s94Xzd/KWTf7b7Afnbw3gOWVS5w/nF6w6fPGY
WwCcf61sD2/uUQR/qX3EkSmOgXA+d2aaj+8JBP/QnfWL/7sGwfmCG7PPOJ1D
8DecTzpS7xsM5+949cfM7hSCH57GWd0bGALnu+sE9l07j+CfC+Iu3hARCufv
K824xH0fwf//iIExMSYMzr++gZvR/QmC//9E4AW15HA4f+JdK6mO+wj+zqBp
plVpEYjwF9JVSHuC4Lu1mS5epxUJ50f9slX7XhDpAACzmAka
            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-1, 0}, {0, 5}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
         Automatic, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            RGBColor[0.368417, 0.506779, 0.709798]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]]}, {{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[1, 0.5, 0], PointSize[0.02], AbsoluteThickness[2], 
         PointBox[CompressedData["
1:eJztWXlYTlvbf5oHz5Hm00iSoqKBkLS3SESKOp3IHCqkNOhUqFCm5sFpxBEp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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.02], 
              AbsoluteThickness[2], 
              RGBColor[1, 0.5, 0]], 
             Point[CompressedData["
1:eJztWXlYTlvbf5oHz5Hm00iSoqKBkLS3SESKOp3IHCqkNOhUqFCm5sFpxBEp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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{-0.9996056821764231, 0}, {
              0, 4.8543810915467365`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.02], 
               AbsoluteThickness[2], 
               RGBColor[1, 0.5, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{-0.9996056821764231, 0}, {0, 4.8543810915467365`}},
            "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.02], 
              AbsoluteThickness[2], 
              RGBColor[1, 0.5, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.02], 
           AbsoluteThickness[2], 
           RGBColor[1, 0.5, 0]], 
          Point[CompressedData["
1:eJztWXlYTlvbf5oHz5Hm00iSoqKBkLS3SESKOp3IHCqkNOhUqFCm5sFpxBEp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           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-0.9996056821764231, 0}, {0, 4.8543810915467365`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.02], 
            AbsoluteThickness[2], 
            RGBColor[1, 0.5, 0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->4.166666666666667,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{{{1, 
       FormBox["1", TraditionalForm], {0.01, 0.}}, {2, 
       FormBox["2", TraditionalForm], {0.01, 0.}}, {3, 
       FormBox["3", TraditionalForm], {0.01, 0.}}, {4, 
       FormBox["4", TraditionalForm], {0.01, 0.}}, {5, 
       FormBox["5", TraditionalForm], {0.01, 0.}}, {6, 
       FormBox["6", TraditionalForm], {0.01, 0.}}, {1., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.2, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.4, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.6, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.8, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {2., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.2, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.4, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.6, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.8, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {3., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.2, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.4, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.6, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.8, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {4., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.2, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.4, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.6, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.8, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {5., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.2, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.4, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.6, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.8, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {6., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, 
     Automatic}, {{{-2, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"-2.0\"", ShowStringCharacters -> False], -2., 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {
       NCache[
        Rational[-3, 2], -1.5], 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"-1.5\"", ShowStringCharacters -> False], -1.5, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {-1, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"-1.0\"", ShowStringCharacters -> False], -1., 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {
       NCache[
        Rational[-1, 2], -0.5], 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"-0.5\"", ShowStringCharacters -> False], -0.5, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {0, 
       FormBox["0", TraditionalForm], {0.01, 0.}}, {
       NCache[
        Rational[1, 2], 0.5], 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.5\"", ShowStringCharacters -> False], 0.5, AutoDelete -> 
          True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {1, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"1.0\"", ShowStringCharacters -> False], 1., AutoDelete -> 
          True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {-2., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.9, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.8, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.7, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.6, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.5, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.4, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.3, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.2, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.1, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.9, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.8, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.7, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.6, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.5, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.4, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.3, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.2, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.1, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.1, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.2, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.3, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.4, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.5, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.6, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.7, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.8, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.9, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {1., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, 
     Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{320.03218749999996`, Automatic},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-1, 0}, {1, 6}},
  PlotRangeClipping->True,
  PlotRangePadding->{0.1, 0},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.904957717313751*^9, 3.9049577611781187`*^9}, {
   3.904957816756647*^9, 3.904957821666757*^9}, 3.904957881351808*^9, {
   3.904958348668892*^9, 3.904958354595821*^9}, {3.904958384697359*^9, 
   3.9049584122391233`*^9}, 3.9049584586998672`*^9, 3.904965861378051*^9, 
   3.905468746735074*^9, 3.905468834949444*^9, 3.905827381911544*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"d5e44231-02fc-4352-b364-20404f633be8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Number of vacua", "Section",
 CellChangeTimes->{{3.903497010860567*^9, 3.903497019641814*^9}, {
  3.9049580112174063`*^9, 3.904958014201208*^9}, {3.904958277849984*^9, 
  3.90495827968182*^9}},ExpressionUUID->"e7563681-6f3f-43fb-b15b-\
e4706e28601f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"##", "#", " ", "prepare", " ", "data", " ", "##", "#"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"datatmp", "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"NN", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Select", "[", 
           RowBox[{"data", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "9", "]"}], "]"}], "<=", "NN"}], "&"}]}], "]"}], 
          "]"}]}], "}"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"NN", ",", "1", ",", "10"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"##", "#", " ", "fit", " ", "the", " ", "data", " ", "##", "#"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"fit01", "=", 
    RowBox[{"NonlinearModelFit", "[", 
     RowBox[{"datatmp", ",", 
      RowBox[{"\[Alpha]", " ", 
       SuperscriptBox["x", "\[Beta]"]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}], ",", "x"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"##", "#", " ", "show", " ", "fit", " ", "##", "#"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{"plot02", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"Normal", "[", "fit01", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
        RowBox[{"PlotStyle", "->", "Orange"}], ",", 
        RowBox[{"AxesOrigin", "->", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", "datatmp", "]"}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9020175804967213`*^9, 3.9020176199489937`*^9}, {
   3.902291147075245*^9, 3.902291254043812*^9}, {3.902304332385179*^9, 
   3.902304394864574*^9}, {3.9023206175270767`*^9, 3.902320643729019*^9}, {
   3.902320785805924*^9, 3.902320822897275*^9}, 3.902320890932642*^9, {
   3.9023747867604313`*^9, 3.902374841253007*^9}, {3.9025609701248093`*^9, 
   3.902560997284642*^9}, {3.902810122351533*^9, 3.9028101333994493`*^9}, {
   3.9030695059937677`*^9, 3.903069506317133*^9}, {3.903069627940742*^9, 
   3.903069636038374*^9}, {3.90340758139307*^9, 3.903407627118019*^9}, {
   3.903407683897243*^9, 3.9034076840423927`*^9}, {3.903497574641934*^9, 
   3.9034975756955957`*^9}, {3.9034976830890713`*^9, 3.903497683897378*^9}, {
   3.9038811229530363`*^9, 3.903881157708847*^9}, {3.9039978132711287`*^9, 
   3.903997839311367*^9}, {3.903998048597992*^9, 3.9039980535137177`*^9}, {
   3.903998176851009*^9, 3.903998178511199*^9}, {3.903998599344026*^9, 
   3.903998599514668*^9}, {3.904037091464576*^9, 3.904037106124179*^9}, {
   3.904037237523127*^9, 3.904037237624783*^9}, {3.904037287358385*^9, 
   3.904037325916963*^9}, {3.9040373676860523`*^9, 3.904037409950457*^9}, {
   3.9040455607410603`*^9, 3.904045567776873*^9}, {3.904958056629363*^9, 
   3.904958140988667*^9}, {3.904958171190653*^9, 3.904958258843453*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"adf484e6-a6c9-464d-9fd6-185276bc3180"],

Cell[BoxData[
 TagBox[
  RowBox[{"FittedModel", "[", 
   TagBox[
    PanelBox[
     TagBox[
      RowBox[{"1.8818586950740108`", " ", 
       SuperscriptBox["x", "3.8870245627732074`"]}],
      Short[#, 2]& ],
     FrameMargins->5],
    Editable -> False], "]"}],
  InterpretTemplate[
  FittedModel[{
    "Nonlinear", {$CellContext`\[Alpha] -> 
      1.8818586950740108`, $CellContext`\[Beta] -> 
      3.8870245627732074`}, {{$CellContext`x}, $CellContext`x^$CellContext`\
\[Beta] $CellContext`\[Alpha]}}, {1}, {{1, 6}, {2, 52}, {3, 175}, {4, 477}, {
    5, 1005}, {6, 2094}, {7, 3597}, {8, 6119}, {9, 9487}, {10, 14584}}, 
    Function[Null, 
     Internal`LocalizedBlock[{$CellContext`x, $CellContext`\[Alpha], \
$CellContext`\[Beta]}, #], {HoldAll}]]& ],
  Editable->False,
  SelectWithContents->True,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.902320765736109*^9, {3.9023208184706497`*^9, 3.90232082397443*^9}, 
   3.902320891738772*^9, 3.9023747778282547`*^9, {3.902374819282251*^9, 
   3.9023748420117702`*^9}, 3.902391040476489*^9, 3.902557800292018*^9, {
   3.9025609623648167`*^9, 3.902560997654516*^9}, 3.902809600725902*^9, {
   3.902810114384081*^9, 3.902810133665801*^9}, 3.902892065957439*^9, 
   3.9030694698070707`*^9, 3.903069506931529*^9, 3.903097532489739*^9, {
   3.9034076026983547`*^9, 3.903407627629636*^9}, 3.903408610503029*^9, 
   3.903422801876896*^9, 3.903423814239983*^9, 3.903497004244852*^9, 
   3.903497576386877*^9, 3.9034977124693327`*^9, {3.903881129202628*^9, 
   3.903881158572363*^9}, {3.90399779847805*^9, 3.9039978404069433`*^9}, 
   3.903998054509815*^9, 3.903998179597673*^9, 3.903998600534546*^9, 
   3.90401205016846*^9, 3.904032301765131*^9, 3.904037108002602*^9, 
   3.904037238524866*^9, 3.9040372891524763`*^9, {3.904037319776713*^9, 
   3.904037326893696*^9}, {3.904037371177549*^9, 3.904037410576385*^9}, {
   3.904045553993661*^9, 3.904045568459671*^9}, 3.904050005652891*^9, 
   3.9049582075807657`*^9, {3.904958256519782*^9, 3.904958259601865*^9}, 
   3.9049658661383333`*^9, 3.905468843442768*^9, 3.90582739166581*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"d16c9001-8c11-4325-9fab-8f4b9df5724e"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0.5, 0], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVlnc0Fo4Xxl9kl4xCvvZLsiUNjffeSGU2zCJKZiIjipSkQlESMpIRiYxk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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0.5, 0]], 
             Line[CompressedData["
1:eJwVlnc0Fo4Xxl9kl4xCvvZLsiUNjffeSGU2zCJKZiIjipSkQlESMpIRiYxk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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 10}, {0., 14508.133338388287`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0., 0.}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0.5, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 10}, {0., 14508.133338388287`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0., 0.}, "ImageSize" -> {360, 360/GoldenRatio}, 
          "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0.5, 0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0.5, 0]], 
          Line[CompressedData["
1:eJwVlnc0Fo4Xxl9kl4xCvvZLsiUNjffeSGU2zCJKZiIjipSkQlESMpIRiYxk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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PlotRange" -> {{0, 10}, {0., 14508.133338388287`}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0., 0.},
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0.5, 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[2], 
         PointBox[{{1., 6.}, {2., 52.}, {3., 175.}, {4., 477.}, {5., 1005.}, {
          6., 2094.}, {7., 3597.}, {8., 6119.}, {9., 9487.}, {10., 14584.}}]},
        
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             
             Point[{{1., 6.}, {2., 52.}, {3., 175.}, {4., 477.}, {5., 
              1005.}, {6., 2094.}, {7., 3597.}, {8., 6119.}, {9., 9487.}, {
              10., 14584.}}]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 10.}, {0, 14584.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 10.}, {0, 14584.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          
          Point[{{1., 6.}, {2., 52.}, {3., 175.}, {4., 477.}, {5., 1005.}, {
           6., 2094.}, {7., 3597.}, {8., 6119.}, {9., 9487.}, {10., 
           14584.}}]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 10.}, {0, 14584.}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {0., 14508.133338388287`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.902320765736109*^9, {3.9023208184706497`*^9, 3.90232082397443*^9}, 
   3.902320891738772*^9, 3.9023747778282547`*^9, {3.902374819282251*^9, 
   3.9023748420117702`*^9}, 3.902391040476489*^9, 3.902557800292018*^9, {
   3.9025609623648167`*^9, 3.902560997654516*^9}, 3.902809600725902*^9, {
   3.902810114384081*^9, 3.902810133665801*^9}, 3.902892065957439*^9, 
   3.9030694698070707`*^9, 3.903069506931529*^9, 3.903097532489739*^9, {
   3.9034076026983547`*^9, 3.903407627629636*^9}, 3.903408610503029*^9, 
   3.903422801876896*^9, 3.903423814239983*^9, 3.903497004244852*^9, 
   3.903497576386877*^9, 3.9034977124693327`*^9, {3.903881129202628*^9, 
   3.903881158572363*^9}, {3.90399779847805*^9, 3.9039978404069433`*^9}, 
   3.903998054509815*^9, 3.903998179597673*^9, 3.903998600534546*^9, 
   3.90401205016846*^9, 3.904032301765131*^9, 3.904037108002602*^9, 
   3.904037238524866*^9, 3.9040372891524763`*^9, {3.904037319776713*^9, 
   3.904037326893696*^9}, {3.904037371177549*^9, 3.904037410576385*^9}, {
   3.904045553993661*^9, 3.904045568459671*^9}, 3.904050005652891*^9, 
   3.9049582075807657`*^9, {3.904958256519782*^9, 3.904958259601865*^9}, 
   3.9049658661383333`*^9, 3.905468843442768*^9, 3.9058273917920713`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"17f5b2b3-b700-4bcd-ad1b-41f6fb4820fd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Statistics for the superpotential", "Section",
 CellChangeTimes->{{3.903497010860567*^9, 3.903497019641814*^9}, {
  3.9049580112174063`*^9, 3.904958014201208*^9}, {3.904958277849984*^9, 
  3.90495827968182*^9}, {3.904958592842577*^9, 
  3.904958603256102*^9}},ExpressionUUID->"e662465b-c0a4-46f2-ba86-\
9202b84d965c"],

Cell[CellGroupData[{

Cell[TextData[{
 "Histogram for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["e", 
     SubscriptBox["K", "cs"]], 
    SuperscriptBox[
     SubscriptBox["W", "0"], "2"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f634304-9076-4481-8e54-e57b173fdc13"]
}], "Subsubsection",
 CellChangeTimes->{{3.9030742993896637`*^9, 3.903074311672419*^9}, {
  3.903406813168326*^9, 3.9034068178702173`*^9}, {3.903422313219418*^9, 
  3.903422334190941*^9}, {3.9034224327132177`*^9, 3.903422433253158*^9}, {
  3.9049586342301292`*^9, 
  3.904958679262035*^9}},ExpressionUUID->"364cba30-7188-4bb0-afbe-\
f63ae0094e16"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plot03", "=", 
   RowBox[{"Histogram", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"data", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "17"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"#", "<=", "100"}], "&"}]}], "]"}], "\[IndentingNewLine]", 
     ",", "100"}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.902306414824442*^9, 3.902306530788121*^9}, {
   3.9025577839877*^9, 3.9025577916125793`*^9}, {3.902560949965721*^9, 
   3.90256095154126*^9}, {3.903069458298081*^9, 3.903069459974058*^9}, {
   3.9030698535450563`*^9, 3.9030698629481173`*^9}, {3.9030746150663643`*^9, 
   3.903074626584896*^9}, 3.9030746679536133`*^9, {3.903406825544188*^9, 
   3.9034068481241302`*^9}, {3.903422366138199*^9, 3.9034223708732357`*^9}, {
   3.9034224405436907`*^9, 3.9034224435461683`*^9}, {3.903422562094534*^9, 
   3.9034226011844378`*^9}, {3.9034227092221613`*^9, 3.903422719682996*^9}, {
   3.903499390782229*^9, 3.9034993988827963`*^9}, {3.9035011139094563`*^9, 
   3.9035011324850883`*^9}, {3.903501499667902*^9, 3.903501500520359*^9}, {
   3.9035015409546137`*^9, 3.903501547255028*^9}, {3.90350170045963*^9, 
   3.9035017695318327`*^9}, {3.903501803868888*^9, 3.90350180582283*^9}, {
   3.9035025995160303`*^9, 3.903502600020686*^9}, {3.9040369864947042`*^9, 
   3.904036986865177*^9}, {3.904958688421803*^9, 3.9049586943039503`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"4e40171c-2edf-4dc8-b739-b24936d5cce2"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[
    Opacity[0.]], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[
     Opacity[0.]], RectangleBox[{0., 0}, {1., 678.},
      RoundingRadius->0], RectangleBox[{1., 0}, {2., 128.},
      RoundingRadius->0], RectangleBox[{2., 0}, {3., 224.},
      RoundingRadius->0], RectangleBox[{3., 0}, {4., 235.},
      RoundingRadius->0], RectangleBox[{4., 0}, {5., 328.},
      RoundingRadius->0], RectangleBox[{5., 0}, {6., 262.},
      RoundingRadius->0], RectangleBox[{6., 0}, {7., 482.},
      RoundingRadius->0], RectangleBox[{7., 0}, {8., 363.},
      RoundingRadius->0], RectangleBox[{8., 0}, {9., 494.},
      RoundingRadius->0], RectangleBox[{9., 0}, {10., 384.},
      RoundingRadius->0], RectangleBox[{10., 0}, {11., 391.},
      RoundingRadius->0], RectangleBox[{11., 0}, {12., 539.},
      RoundingRadius->0], RectangleBox[{12., 0}, {13., 352.},
      RoundingRadius->0], RectangleBox[{13., 0}, {14., 426.},
      RoundingRadius->0], RectangleBox[{14., 0}, {15., 345.},
      RoundingRadius->0], RectangleBox[{15., 0}, {16., 325.},
      RoundingRadius->0], RectangleBox[{16., 0}, {17., 299.},
      RoundingRadius->0], RectangleBox[{17., 0}, {18., 369.},
      RoundingRadius->0], RectangleBox[{18., 0}, {19., 243.},
      RoundingRadius->0], RectangleBox[{19., 0}, {20., 243.},
      RoundingRadius->0], RectangleBox[{20., 0}, {21., 194.},
      RoundingRadius->0], RectangleBox[{21., 0}, {22., 167.},
      RoundingRadius->0], RectangleBox[{22., 0}, {23., 172.},
      RoundingRadius->0], RectangleBox[{23., 0}, {24., 155.},
      RoundingRadius->0], RectangleBox[{24., 0}, {25., 137.},
      RoundingRadius->0], RectangleBox[{25., 0}, {26., 187.},
      RoundingRadius->0], RectangleBox[{26., 0}, {27., 149.},
      RoundingRadius->0], RectangleBox[{27., 0}, {28., 136.},
      RoundingRadius->0], RectangleBox[{28., 0}, {29., 126.},
      RoundingRadius->0], RectangleBox[{29., 0}, {30., 106.},
      RoundingRadius->0], RectangleBox[{30., 0}, {31., 108.},
      RoundingRadius->0], RectangleBox[{31., 0}, {32., 96.},
      RoundingRadius->0], RectangleBox[{32., 0}, {33., 92.},
      RoundingRadius->0], RectangleBox[{33., 0}, {34., 106.},
      RoundingRadius->0], RectangleBox[{34., 0}, {35., 79.},
      RoundingRadius->0], RectangleBox[{35., 0}, {36., 106.},
      RoundingRadius->0], RectangleBox[{36., 0}, {37., 71.},
      RoundingRadius->0], RectangleBox[{37., 0}, {38., 87.},
      RoundingRadius->0], RectangleBox[{38., 0}, {39., 82.},
      RoundingRadius->0], RectangleBox[{39., 0}, {40., 64.},
      RoundingRadius->0], RectangleBox[{40., 0}, {41., 68.},
      RoundingRadius->0], RectangleBox[{41., 0}, {42., 52.},
      RoundingRadius->0], RectangleBox[{42., 0}, {43., 53.},
      RoundingRadius->0], RectangleBox[{43., 0}, {44., 97.},
      RoundingRadius->0], RectangleBox[{44., 0}, {45., 45.},
      RoundingRadius->0], RectangleBox[{45., 0}, {46., 72.},
      RoundingRadius->0], RectangleBox[{46., 0}, {47., 42.},
      RoundingRadius->0], RectangleBox[{47., 0}, {48., 35.},
      RoundingRadius->0], RectangleBox[{48., 0}, {49., 49.},
      RoundingRadius->0], RectangleBox[{49., 0}, {50., 56.},
      RoundingRadius->0], RectangleBox[{50., 0}, {51., 44.},
      RoundingRadius->0], RectangleBox[{51., 0}, {52., 34.},
      RoundingRadius->0], RectangleBox[{52., 0}, {53., 42.},
      RoundingRadius->0], RectangleBox[{53., 0}, {54., 43.},
      RoundingRadius->0], RectangleBox[{54., 0}, {55., 45.},
      RoundingRadius->0], RectangleBox[{55., 0}, {56., 41.},
      RoundingRadius->0], RectangleBox[{56., 0}, {57., 34.},
      RoundingRadius->0], RectangleBox[{57., 0}, {58., 54.},
      RoundingRadius->0], RectangleBox[{58., 0}, {59., 28.},
      RoundingRadius->0], RectangleBox[{59., 0}, {60., 47.},
      RoundingRadius->0], RectangleBox[{60., 0}, {61., 22.},
      RoundingRadius->0], RectangleBox[{61., 0}, {62., 17.},
      RoundingRadius->0], RectangleBox[{62., 0}, {63., 38.},
      RoundingRadius->0], RectangleBox[{63., 0}, {64., 34.},
      RoundingRadius->0], RectangleBox[{64., 0}, {65., 42.},
      RoundingRadius->0], RectangleBox[{65., 0}, {66., 28.},
      RoundingRadius->0], RectangleBox[{66., 0}, {67., 33.},
      RoundingRadius->0], RectangleBox[{67., 0}, {68., 28.},
      RoundingRadius->0], RectangleBox[{68., 0}, {69., 19.},
      RoundingRadius->0], RectangleBox[{69., 0}, {70., 24.},
      RoundingRadius->0], RectangleBox[{70., 0}, {71., 21.},
      RoundingRadius->0], RectangleBox[{71., 0}, {72., 47.},
      RoundingRadius->0], RectangleBox[{72., 0}, {73., 28.},
      RoundingRadius->0], RectangleBox[{73., 0}, {74., 40.},
      RoundingRadius->0], RectangleBox[{74., 0}, {75., 21.},
      RoundingRadius->0], RectangleBox[{75., 0}, {76., 30.},
      RoundingRadius->0], RectangleBox[{76., 0}, {77., 25.},
      RoundingRadius->0], RectangleBox[{77., 0}, {78., 20.},
      RoundingRadius->0], RectangleBox[{78., 0}, {79., 28.},
      RoundingRadius->0], RectangleBox[{79., 0}, {80., 11.},
      RoundingRadius->0], RectangleBox[{80., 0}, {81., 29.},
      RoundingRadius->0], RectangleBox[{81., 0}, {82., 26.},
      RoundingRadius->0], RectangleBox[{82., 0}, {83., 16.},
      RoundingRadius->0], RectangleBox[{83., 0}, {84., 31.},
      RoundingRadius->0], RectangleBox[{84., 0}, {85., 8.},
      RoundingRadius->0], RectangleBox[{85., 0}, {86., 18.},
      RoundingRadius->0], RectangleBox[{86., 0}, {87., 27.},
      RoundingRadius->0], RectangleBox[{87., 0}, {88., 16.},
      RoundingRadius->0], RectangleBox[{88., 0}, {89., 14.},
      RoundingRadius->0], RectangleBox[{89., 0}, {90., 11.},
      RoundingRadius->0], RectangleBox[{90., 0}, {91., 15.},
      RoundingRadius->0], RectangleBox[{91., 0}, {92., 27.},
      RoundingRadius->0], RectangleBox[{92., 0}, {93., 22.},
      RoundingRadius->0], RectangleBox[{93., 0}, {94., 17.},
      RoundingRadius->0], RectangleBox[{94., 0}, {95., 14.},
      RoundingRadius->0], RectangleBox[{95., 0}, {96., 30.},
      RoundingRadius->0], RectangleBox[{96., 0}, {97., 30.},
      RoundingRadius->0], RectangleBox[{97., 0}, {98., 26.},
      RoundingRadius->0], RectangleBox[{98., 0}, {99., 6.},
      RoundingRadius->0], RectangleBox[{99., 0}, {100., 29.},
      RoundingRadius->
       0]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-2., 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{0., 100.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.904958695430664*^9, 3.904965872652557*^9, 
  3.905468854942293*^9, 3.90582739986546*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"ec738edc-1c88-4a0f-b4f4-c4f53ea773ea"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Distribution for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["e", 
     RowBox[{
      SubscriptBox["K", "\[Tau]"], "+", 
      SubscriptBox["K", "cs"]}]], 
    SuperscriptBox[
     SubscriptBox["W", "0"], "2"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "624ed23e-a566-4823-9ab5-cbce8a56261d"]
}], "Subsubsection",
 CellChangeTimes->{{3.9030742993896637`*^9, 3.903074311672419*^9}, {
  3.903406813168326*^9, 3.9034068178702173`*^9}, {3.903422313219418*^9, 
  3.903422334190941*^9}, {3.9034224327132177`*^9, 3.903422433253158*^9}, {
  3.9049586342301292`*^9, 3.904958679262035*^9}, {3.9049587344142113`*^9, 
  3.9049587449927588`*^9}, {3.904961373461837*^9, 
  3.904961373461931*^9}},ExpressionUUID->"ae6efe9b-51ae-4eec-a005-\
d13a92689dea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "##", "#", " ", "maximal", " ", "flux", " ", "number", " ", "##", "#"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"##", "#", " ", "get", " ", "histogram", " ", "##", "#"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plottmp02", "=", 
     RowBox[{"Histogram", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"data", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "18", "]"}], "]"}], ">", "0"}], "&&", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "9", "]"}], "]"}], "<=", "Nmax"}]}], "&"}]}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "18"}], "]"}], "]"}], ",", "50", ",", 
       "\"\<PDF\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"##", "#", " ", "find", " ", "distribution", " ", "##", "#"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"dist", "=", 
    RowBox[{"FindDistributionParameters", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"data", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "18", "]"}], "]"}], ">", "0"}], "&&", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "9", "]"}], "]"}], "<=", "Nmax"}]}], "&"}]}], "]"}],
        "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "18"}], "]"}], "]"}], ",", 
      RowBox[{"NormalDistribution", "[", 
       RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"##", "#", " ", "plot", " ", "##", "#"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plottmp03", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"PDF", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"NormalDistribution", "[", 
           RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], "/.", "dist"}], ",", 
         "x"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"plot04", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"plottmp02", ",", "plottmp03"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.903069646774893*^9, 3.903069685517654*^9}, {
   3.903069872141282*^9, 3.903069885491317*^9}, {3.90306995509925*^9, 
   3.903069977133349*^9}, {3.90307399376703*^9, 3.903074000887682*^9}, {
   3.903074123616333*^9, 3.903074124808268*^9}, {3.90307425954178*^9, 
   3.9030742691230993`*^9}, {3.903074389522739*^9, 3.903074394517934*^9}, {
   3.9030744304069843`*^9, 3.903074448892808*^9}, {3.903074509383377*^9, 
   3.903074541173139*^9}, 3.9030746344615088`*^9, {3.903074674083373*^9, 
   3.903074759537455*^9}, {3.903074865492031*^9, 3.9030748757294827`*^9}, 
   3.903074913036072*^9, {3.9034072924781723`*^9, 3.903407333798307*^9}, {
   3.903407408292198*^9, 3.903407452413685*^9}, {3.903407488506585*^9, 
   3.9034075341569033`*^9}, {3.903422382068125*^9, 3.903422396356058*^9}, {
   3.903513733080213*^9, 3.9035137588256817`*^9}, {3.903513813143154*^9, 
   3.903513926379031*^9}, {3.903514095537462*^9, 3.903514107459154*^9}, {
   3.903514337117529*^9, 3.903514343257763*^9}, {3.903999075824093*^9, 
   3.903999086978875*^9}, {3.904036949864131*^9, 3.9040369541172113`*^9}, 
   3.904890596419754*^9, {3.90489062908492*^9, 3.904890735760845*^9}, {
   3.90496144220157*^9, 3.904961538983253*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"7ee5a9e6-b792-4fec-8d26-26b5a020337d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Mu]", "\[Rule]", "4.203448102082807`"}], ",", 
   RowBox[{"\[Sigma]", "\[Rule]", "2.0038291581248293`"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.904961539676126*^9, 3.9049658759339333`*^9, 
  3.905468860079996*^9, 3.905827404854751*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"9a0d2cc9-cef8-4f0b-96c0-ab6213610710"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.33599999999999997`], Thickness[Small]}], {}, 
     {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
      Opacity[0.33599999999999997`], Thickness[Small]}], 
      RectangleBox[{0., 0}, {0.2, 0.04664970313825276},
       RoundingRadius->0], 
      RectangleBox[{0.2, 0}, {0.4, 0.032513429459994345},
       RoundingRadius->0], 
      RectangleBox[{0.4, 0}, {0.6, 0.043469041560644614},
       RoundingRadius->0], RectangleBox[{0.6, 0}, {0.8, 0.04170200735086231},
       RoundingRadius->0], RectangleBox[{0.8, 0}, {1., 0.0551314673452078},
       RoundingRadius->0], RectangleBox[{1., 0}, {1.2, 0.06007916313259825},
       RoundingRadius->0], RectangleBox[{1.2, 0}, {1.4, 0.08411082838563755},
       RoundingRadius->0], RectangleBox[{1.4, 0}, {1.6, 0.11061634153237207},
       RoundingRadius->0], RectangleBox[{1.6, 0}, {1.8, 0.11662425784563189},
       RoundingRadius->0], RectangleBox[{1.8, 0}, {2., 0.12793327678823863},
       RoundingRadius->0], RectangleBox[{2., 0}, {2.2, 0.12369239468476109},
       RoundingRadius->0], RectangleBox[{2.2, 0}, {2.4, 0.16256714729997174},
       RoundingRadius->0], RectangleBox[{2.4, 0}, {2.6, 0.16716143624540572},
       RoundingRadius->0], RectangleBox[{2.6, 0}, {2.8, 0.14807746677975686},
       RoundingRadius->0], RectangleBox[{2.8, 0}, {3., 0.15408538309301667},
       RoundingRadius->0], RectangleBox[{3., 0}, {3.2, 0.1816511167656206},
       RoundingRadius->0], RectangleBox[{3.2, 0}, {3.4, 0.1805908962397512},
       RoundingRadius->0], RectangleBox[{3.4, 0}, {3.6, 0.18129770992366412},
       RoundingRadius->0], RectangleBox[{3.6, 0}, {3.8, 0.19720101781170485},
       RoundingRadius->0], RectangleBox[{3.8, 0}, {4., 0.17493638676844783},
       RoundingRadius->0], RectangleBox[{4., 0}, {4.2, 0.19790783149561775},
       RoundingRadius->0], RectangleBox[{4.2, 0}, {4.4, 0.17917726887192537},
       RoundingRadius->0], RectangleBox[{4.4, 0}, {4.6, 0.1823579304495335},
       RoundingRadius->0], RectangleBox[{4.6, 0}, {4.8, 0.19720101781170485},
       RoundingRadius->0], RectangleBox[{4.8, 0}, {5., 0.1682216567712751},
       RoundingRadius->0], RectangleBox[{5., 0}, {5.2, 0.1618603336160588},
       RoundingRadius->0], RectangleBox[{5.2, 0}, {5.4, 0.16574780887757987},
       RoundingRadius->0], RectangleBox[{5.4, 0}, {5.6, 0.14737065309584393},
       RoundingRadius->0], RectangleBox[{5.6, 0}, {5.8, 0.12263217415889172},
       RoundingRadius->0], RectangleBox[{5.8, 0}, {6., 0.12333898784280464},
       RoundingRadius->0], RectangleBox[{6., 0}, {6.2, 0.13005371783997738},
       RoundingRadius->0], RectangleBox[{6.2, 0}, {6.4, 0.10566864574498162},
       RoundingRadius->0], RectangleBox[{6.4, 0}, {6.6, 0.0978936952219395},
       RoundingRadius->0], RectangleBox[{6.6, 0}, {6.8, 0.09577325417020073},
       RoundingRadius->0], RectangleBox[{6.8, 0}, {7., 0.0703279615493356},
       RoundingRadius->0], RectangleBox[{7., 0}, {7.2, 0.06891433418150976},
       RoundingRadius->0], 
      RectangleBox[{7.2, 0}, {7.4, 0.058312128922815946},
       RoundingRadius->0], RectangleBox[{7.4, 0}, {7.6, 0.06538026576194515},
       RoundingRadius->0], RectangleBox[{7.6, 0}, {7.8, 0.0480633305060786},
       RoundingRadius->0], RectangleBox[{7.8, 0}, {8., 0.0480633305060786},
       RoundingRadius->0], RectangleBox[{8., 0}, {8.2, 0.02332485156912638},
       RoundingRadius->0], RectangleBox[{8.2, 0}, {8.4, 0.02721232683064744},
       RoundingRadius->0], 
      RectangleBox[{8.4, 0}, {8.6, 0.026505513146734522},
       RoundingRadius->0], 
      RectangleBox[{8.6, 0}, {8.8, 0.020497596833474695},
       RoundingRadius->0], RectangleBox[{8.8, 0}, {9., 0.02509188577890868},
       RoundingRadius->0], RectangleBox[{9., 0}, {9.2, 0.009895391574780888},
       RoundingRadius->0], 
      RectangleBox[{9.2, 0}, {9.4, 0.006714729997172745},
       RoundingRadius->0], 
      RectangleBox[{9.4, 0}, {9.6, 0.010602205258693808},
       RoundingRadius->0], 
      RectangleBox[{9.6, 0}, {9.8, 0.010602205258693808},
       RoundingRadius->0], 
      RectangleBox[{9.8, 0}, {10., 0.015196494204127792},
       RoundingRadius->
        0]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwV1nc4lf8bB3AjpWM951CkjOMYIUkLSfctfVs0ZLSMHHtkr0JDRhShjJZI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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwV1nc4lf8bB3AjpWM951CkjOMYIUkLSfctfVs0ZLSMHHtkr0JDRhShjJZI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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 10}, {0., 0.1990899311298277}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 10}, {0., 0.1990899311298277}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwV1nc4lf8bB3AjpWM951CkjOMYIUkLSfctfVs0ZLSMHHtkr0JDRhShjJZI
GookaZHtnCerrKzGlxBfSfYqv+f317le13Ou51zX537f7/Nhsj0POfDx8PAw
eXl4/v95+wx7sZb9pW1hZS3s0qRkqGySNz4s7wJ1ptmnLB4mw0L1uwvy8qdg
ybc66+k3yXC7NFZOQD4a5oMHMm2+JYO7vv/JKbnrIJhjfLFIPQWa5pyvjcg9
Au1xDdXnlSmwpLNb5afca0jbOfs+dyEVMt7f8f5PjoQOrJJ9euMm5D6N7nRf
2wFP4wdPlE2ngxN8vD7k0wMmtGK254l74NGr2lOQOwCzgRf5jJQeAo0ZrvJV
ZwRAP/Rv2csnEEfUqGWcGIPQslbB0MI8YHealfDXTkKaSk3mm5Dn4F0VzvZU
mYWPH8KtK50L4ZmXsKnUnj8g0XHcg7brNWQEuw2uO8yD0V9M6irPFEHYnXmT
8SFeNFeq3zJ1qQR4mr5h0Wl+PDI3MG5uWAbKfo5BZmoCmGY2/Opkazl8n0ix
ECpejEojhguFepWwt9c1NNFbED9Nqc+6pFfB/u/x6rKyNNQtb07ktFRDrfr3
ZktFGlpdmBP63V4NRr7aZ26q0VBZfKpe8ks17Ob78kFKm4arvV3VrfqqYbu8
eoD4QRq6PXcU4UxWwybLqlLBMBpaeP36vUySA6uaZ8zHemmY4Dpjcs2cAzdW
7lvQGqKhRMirfLujHFhhl/7Qa5SGDgHiKuusOLB8dOfcz780NDCQ3lFqzwGC
uJb+Q1II7aTFFYp9OcBvvPa/z3uEcC7jwuLVCRwYrGCf4+YIoY33RZ+XJAfk
Etpc4wqE8OVVD2evOg6YWe83N3srhHs7BZ4rfeTAu2ldtW9cISQkCrZFtHEg
UYPePNUjhIF97DnJfg7opZSoqEgLY1PNVtcYfi5cdl3VEBEpjNcGK08n63Kh
TDvxtVGsMLqcLw5u3cqFyUWC9+jXhDGxQyqVgVw4cWcs6HaGMB4q2Lnq7E4u
bGx+r/CiSBh/TIkpqppy4bP+qYDvo8Ko5ypeWeLGhbX0VhlDGxEMffMIh65z
oS+2LyzJQQSjHds5obe4cJs21d/vJoLthEeJ0B0uCC+Syr8cRDldbm7VPS4M
Th7d2Zoggkp0t3CJXC5kdX32cKkUQZsXs/9alHFh1cPekiuqoqjyIXEzs5cL
zYqTit2aoridrf9gWz8XLmUsjtm4WRS/xEo5HhngwuwNFbP27aKYzYh8f+4n
F9piXX4oWIpiRdEd8awJLlz1/UkUxokir4Pxpy0CJNBgwrZrTBT3LrXkSWKS
EGSwWrBwVhQ1JFsjrFgk9Bkez73CK4ZO1TuvMZVIKN9dNrtdTAxzuTq7b60m
4fSh2KuP1KjnSrKjxzVJ+M9BqSrAVgztPEov8G8l4ZjzEbeDzmK4bNUntXB9
Eriul+hqnmL4MzDHmAdIuOf52+pziBh2Ttn8GTQgwfJU8aRhqhjOJTXNR+8i
ofay+Wp6A/V9+ouanyYkbLlysX6wRQy7rWQrlExJeJjw1q+ySwyjPoWqHjUj
ITyZWRY4KIbq82GYb0GC7IfJNb/4CDyoOxihcZwEcxOCx3IxgdwO7R60JOFy
o2oTdymB3ewL2QesSJhttjx1lyBQR4vjZ2NDQmt7eZW5LIHDKT4/dtmRIHK8
K7WcSaBFu2jkZnsSdnRNuGkqEbh0+EC0vAMJ+V9WM5auIdDvQsW7PkcS4nri
rIt0CXSyorfpuZJQZf9QS1WfQK0XdkkCbiTM95YtSkYCR/5kFLyn7PpjPNtz
F4FWeZskd50kYdfPY1MK5gR+/hBrK+hFQprEhaazRwjUzH6kkU15XO/x067j
BG4esr6wy5uE9Jg5p2Q2gaZ04/d+PiRMPmPtGHMgsHFJ75tFviTsazeSP+hC
4NG49g3xlGdVbrUt9SLQzORZ8XU/Eg4eqCxw9CVwk69gvaQ/CfcDhuIrAgj0
GbnrkEDZtGrrntBQAgufZaoGBpCQPWSv1HGOwH8L4s17KPNIxPJqhxOomFi/
xCiQhCfsz69HYgj0MLb/KxxEAl+MQPK+OAL5SfPtTpSPPNPwyU4gUMamRqiY
cm6b+f4lSQQuq045JnqKBAGeM2r2qQSuZsSvPU7ZUuX+4rKbBD4uuBSVSTl/
f323zB0CV4XYO/RTtr4te/NTFoEPIuWf2p4moaByZ+DGR9T8dCukUynThjxM
E54Q+Gq0jPae8gnxFM3hp9Q8TfnOTlF+uaVEyOg5gfPH3QPlg0kQZff3Pygk
sM51cGwHZftoscpFbwgc13MZt6f8Jk873baYwPyBT0HnKBNtNiHvSgn0GlI5
n0LZcSHqyMpKAjnS+0SyKRcp520M4hAY90hf5hVlxv42ouU9lT/10bwyyi7+
PD+16qn5XnXgVlMupZYs7iOBazWT7DiUl1cezPqvmcBfOefCKii7/xd0fncb
Nd+VakpvKZczMqyyOgm83JNklEtZagupy/eVQPn69xO3KHvY/l5m001gK18j
K4py5cUVo297qbwvedniTnllnkG91ACBS0qihPZT9vnkku0/RJ2/u1mVGmXu
34TIxl8EZuZq8vNTllV+w9YcIzAqfG1VK3V+fvu6t12eJLBjj7PQfcrv/Wgr
B2ao568mW7woy99aP/XPHwL3/JhQ1KYcUHGs6S4PHWP2h09PU/OrGwx7usBP
x0Pvyg8WUlZkPL5kuYSOys7NGp6UT+s2Ob2m0fF7+5crLMrKF1nyvnQ6vpQ9
13OGyk/IU6P5Bgk6rvt6skWJcmOrb9saKToS2/n2cak8nlWqjO+TpeNoVV/d
ApXXtnJ73mNr6Njben2VLpXvEYMO6VBNOg6TjOpKah+WlB3YmL6ejmMubpeM
KW8u2eLUp0PHHJMbrgep/bn2lqjz+YeOB/86n1el9u/Jlsi+pN10LJLaRyRT
+1nxem7hlREdfwXOF/31JGH0Zd/6BRM6JmQ2e1V6kHCgoCj1kjUdo2J89zLd
qbxsWJ+fa0vHn+tyGzyoPjiT/6Dmoz0dkyPp/q+o/niSl/hX0o2OJg/uMtGF
ynOOs/29QDpqPgkXYlJ9U50lsa44no4cbrmfKtVfXxRj9ny7SsdugdsqutYk
TGQusPlT6FhwLJfnH6rvFO8OJu25Tf1ekLaKCdWPYWmlcy2P6Oj2MfaQ3mES
tqW4c4bL6WindyT28H4SLJZ3f6NX03GFW2+n6j4STiYdnt1IUu//FnRk2oiE
W1e3awQ30FFIr+dz9B6qX65IXV3SRUdm1mnVsztIeHGx0lp+gnrfBr5dz3Wp
/t5bIxU1Tccn8xFL1HRIuCHc2Phzjo4PBZ6b39pMwrn4rzvf8jHQ4PyJNN8N
JBinzq61IBh4jzk6PbSGhO4H6xYuqTMwbV33dSHq3tfiov16dC0Db8pLpunJ
UHlV3+Z7dD0D45+xtzmtJCHnqVG/si4D2Upqh59JUv93Lx0bynYycPsnbwE6
Qe0759adKVsGJsnKbl1Y4AJvdOZRawcGXgnWCBn4w4XxvdniVc4M5CsTcWmY
40J7/cuoRE8Gtr1+ty9uigv3Whs9NUIZ+Dikgd02zIUtfYJoR90sblTblKd1
ccFRwP9bfT0D5WtW8/wp4IK0HPlp7iMDxx6+Kr2Uz4V6HZmG1S0M9LzA93V5
Hhc2u1cVh3UysC94n67CYy4sblp2c/MPBp6t7ggXyaDuC+mF5mm84rjEpyVU
+zIXvutNvz+5URxP++mf+teGC6nmxuU3tMVxWcomg7+WXDD2TH/N2SKOiy3U
4ySPcaHg7u6HTANxbPhjVQRmXAhfej2iZZ84mjVZXHHczQXFT7qo7ySOBxak
UGwdF+x8gl8I3xBHNx2LW63zHNi8/ssL1dviqL5R+kTKDAdoo1i4M10cE4UG
Js0mOZDnvfjlufviGO5rkln9iwPzXgmvxvPFMf+8rlx4NweSPR+87aoRx5fM
+j5nDgdI96ayJ3/E8USentj3OA5oOqnXG9tKoHKz4rEpCQ58cZHzzLGXQNPN
bl8zCA5cdhcnRJ0lUMfXRmaPMAcGvOdMGjwkkH1lqiaWnwOZITUtJiES6Lb8
7bqR39Ugmej22SJFAvcXh/CvrK+GhaLHQyfqJDCr5ZSTVHg1NDDWCPnrLsPy
YUbd+v4qeJsbdnMN/3J09BvUMr1fCcG8agdrPy/HXfYhbz1UK4DWdXq3R4Ek
HtKJeKB4qwx67zOv3QmRwoO197+WyJTCtdUrFr02X4Gv0g5cEJsqgvgbjhxb
eWn8ZcminR17DceuWdUL90tju3/3qV6JlzC9I2vmzruV+EVHqCJkVQH09G4P
Ko9ahZwPJydywp7BXX2tlXW2MihdGi9w6EMO5ET40500ZPF5x9fb4faPIMrc
zoh/QhYlzrd3qIVmwaaujEdRdXJYSzNK3lacAamqN3PqjOSRv+xbxzbr23C2
NDbV6LU8DjaP3RJ5nAL7VppnvVdk4v2BL2eNRhIh9fva0uPKTJQ90Fay5lsi
fM8R7BxSYeLZ6d1tUh8SIQSLCDF1JiZe1ztPz0uEJw6sEFMtJh6++EE33CsR
aHm/D3XpM5H3h6S/21gCcHbE8QxbMDHAzt1MgTcBDDw4x+nRTHy3YLTNOyAO
ZtsGdlbGMLHz+XA+42gcFBgKrw+8zMSP+Q5La/TiQHmFieDnK0zMMw/XOMcb
B8KVHQUPk5moNa0lOhcbC20rhkWocsA3KxKFVB9fBq8qiVKPEiZOaHhmSEzG
wJ1VbMXaCSYaKz+ITKuJgi0b1Neyp5h48Wek48YXUdC8Z1x7epqJZ/7xyOtM
iwLBwEgjxXkmnt9yx9LaJwq8Pmb7hPApYGphlegG6SjAyLHSNWIKGPbzeRr9
ZCR0/wq3il2tgKrezApbuQhQrHiQvP+4Auqm73i8oyAM6tdM3+uyVMA9bhXZ
u+6GQVDy7ueu1gq43CtD/Wh8GNS4DDRE2iqgd//GKw/cw8CHUF9a4qSA5js0
h0eUwqDEKjdY008Bg8xnrq29eR6OTRecIGIV8M6/8xuk489BvEa5WuM7Bfwi
qxtbbBgKD3WOLw0rVcC3cW9GFimGQonheL9WuQI6lEKiy6JQGD6qnJVQpYC+
fhv0Y6pCwCgyRs6kVgGJZyYTyntCYPHXQxIf2hVwXrpgRZF5MATH9/ypG1fA
iKBqXu6FU+A4tugjqcbCgeZbi5ZpBoB19o56yzUsPPpuGfuNZABY2IbX/NJg
Ic0zesSPJwB2NvBXL9Nioc5njp1qoz8oP+Z7a6vNwjMatfOxAf7Qy+bJmjFk
YXvch1adCj+wb5wLUrViYRu/lkOOmy9YRusFFFmz8CEz8G+nhS+YYbDvgRMs
HCXHf8ls94UdubMn/e1Y+OeK+t1OKV9QjJlhl7mwsHa5wPOtHB/oMZgyPhrA
QkP3SsloFR9gPxuVj77CwvAhuY8/JrzAPcx0fm8CC50nBAwN/vUCf9OCT8JX
WXhWWi/jaa0XXJzwj4tPZmGTo8mnukwvyNWdmUu5zcJYgWwZUVMvmClbaL3/
mIWCMsvvrnTzhPhG4dhKDgvfHUqpFZc4CTcyTzpHkizMfebmOP3LHTL96g13
17CwV/Cy8aJadyhcHj9bU8/C+cYM74Rwd+g6Ju7c1MJCz/FDB0Kn3EClZ4Vh
dw8Ln9CN5UK/u8K6gtOy93pZyBm4D9XlrrAlonPGoZ867wepERszXMFY5Xbe
wCALj/3jO3fW2hV83ORlf/9m4f2Fvz31HS4QsvX8TP4YC4vIwAj9Ny4QIdLd
7DfBQpX7ogYfrrtA6tPMS9PTLBTa5BJme9QF7p5b5PRmloW2T/dW2+i6wGMT
h+0h8yy8QUakn1/hAgUK1TLb/rLQrsNqpHrGGd6NKc8sLLCwcJ16kmaHM/wP
oPFPUA==
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PlotRange" -> {{0, 10}, {0., 0.1990899311298277}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.2, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{0., 10.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.904961539676126*^9, 3.9049658759339333`*^9, 
  3.905468860079996*^9, 3.905827404886429*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"e450b09b-3013-4406-bd5d-b5f214c2c96f"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example data query :: maximal value of dilaton", "Section",
 CellChangeTimes->{{3.904956915793643*^9, 3.904956921315988*^9}, {
  3.904957539724073*^9, 3.904957543086879*^9}, {3.905468954247384*^9, 
  3.905468962638085*^9}, {3.905469249278844*^9, 
  3.905469250233057*^9}},ExpressionUUID->"4e7d8f0d-f06b-42a0-8a35-\
2c71745e7448"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "##", "#", " ", "maximal", " ", "value", " ", "of", " ", "dilaton", " ", 
    "for", " ", "each", " ", "flux", " ", "number", " ", "##", "#"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"query01", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"NN", ",", 
         RowBox[{"Max", "[", 
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{"data", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "9", "]"}], "]"}], "==", "NN"}], "&"}]}], "]"}], 
           "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "16"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"NN", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"##", "#", " ", "show", " ", "data", " ", "##", "#"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"query01", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"##", "#", " ", "plot", " ", "data", " ", "##", "#"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ListLogPlot", "[", "query01", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.905468965398285*^9, 3.905469089518443*^9}, {
  3.905469119580546*^9, 3.905469119887555*^9}, {3.9054691602387247`*^9, 
  3.9054692429246187`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"a1cad526-06f7-48d4-904b-4f3e3cc8974c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "2.7061033231016305`"},
     {"2", "4841.787812558964`"},
     {"3", "24508.99720755739`"},
     {"4", "619658.5121661257`"},
     {"5", "189106.12578780306`"},
     {"6", "49017.99441511479`"},
     {"7", "187212.7875911037`"},
     {"8", "1.2393170243322512`*^6"},
     {"9", "5.35988276184606`*^7"},
     {"10", "1.102652756928323`*^6"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9054690780768137`*^9, 3.9054690900182962`*^9}, 
   3.9054691203791237`*^9, {3.905469176664071*^9, 3.9054692359934797`*^9}, 
   3.905827415883244*^9},
 CellLabel->
  "Out[20]//MatrixForm=",ExpressionUUID->"1b2b20c4-8641-414f-98f8-\
d77212df95f5"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[2], 
        PointBox[{{1., 0.9955097119840322}, {2., 8.485039314265778}, {3., 
         10.106795562080825`}, {4., 13.33692381845366}, {5., 
         12.150063648557625`}, {6., 10.79994274264077}, {7., 
         12.14000115047416}, {8., 14.030070999013605`}, {9., 
         17.797037753011903`}, {10., 13.913229431742304`}}]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            
            Point[{{1., 0.9955097119840322}, {2., 8.485039314265778}, {3., 
             10.106795562080825`}, {4., 13.33692381845366}, {5., 
             12.150063648557625`}, {6., 10.79994274264077}, {7., 
             12.14000115047416}, {8., 14.030070999013605`}, {9., 
             17.797037753011903`}, {10., 13.913229431742304`}}]}, 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 10.}, {-0.31930520639986876`, 
             17.797037753011903`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -0.31930520639986876`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLogPlot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 10.}, {-0.31930520639986876`, 
            17.797037753011903`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, -0.31930520639986876`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Exp[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListLogPlot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Point[{{1., 0.9955097119840322}, {2., 8.485039314265778}, {3., 
          10.106795562080825`}, {4., 13.33692381845366}, {5., 
          12.150063648557625`}, {6., 10.79994274264077}, {7., 
          12.14000115047416}, {8., 14.030070999013605`}, {9., 
          17.797037753011903`}, {10., 13.913229431742304`}}]}, 
        "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PlotRange" -> {{0, 10.}, {-0.31930520639986876`, 
          17.797037753011903`}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, -0.31930520639986876`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Exp[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
        "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLogPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -0.31930520639986876`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10.}, {-0.31930520639986876`, 17.797037753011903`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0]}, {
    Automatic, {{2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {16.11809565095832, 
       FormBox[
        TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.605170185988092, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      9.210340371976184, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      13.815510557964274`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      18.420680743952367`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      20.72326583694641, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{3.9054690780768137`*^9, 3.9054690900182962`*^9}, 
   3.9054691203791237`*^9, {3.905469176664071*^9, 3.9054692359934797`*^9}, 
   3.905827415896785*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"a5fab748-2075-4cb8-8511-42f113056363"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1011, 1189},
WindowMargins->{{622, Automatic}, {Automatic, 38}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c928d6e7-fe39-4033-ac22-1aaa86f614b0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 222, 4, 98, "Title",ExpressionUUID->"c50f9267-6410-4a86-9180-e7c650312b84"],
Cell[CellGroupData[{
Cell[827, 30, 154, 3, 67, "Section",ExpressionUUID->"34527aec-b0d4-4cc0-a706-ab5e6f0b2b5a"],
Cell[984, 35, 102487, 1965, 261, "Input",ExpressionUUID->"f641ba56-3602-497e-b82b-b12b5b31739e"]
}, Closed]],
Cell[CellGroupData[{
Cell[103508, 2005, 215, 4, 53, "Section",ExpressionUUID->"cc54196a-a62b-42ad-b437-93e65e902f5f"],
Cell[CellGroupData[{
Cell[103748, 2013, 5824, 121, 524, "Input",ExpressionUUID->"79d771d7-8003-4003-9b4e-f6de1f081366"],
Cell[109575, 2136, 125803, 2464, 1330, "Output",ExpressionUUID->"d5e44231-02fc-4352-b364-20404f633be8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[235427, 4606, 256, 4, 53, "Section",ExpressionUUID->"e7563681-6f3f-43fb-b15b-e4706e28601f"],
Cell[CellGroupData[{
Cell[235708, 4614, 3376, 70, 306, "Input",ExpressionUUID->"adf484e6-a6c9-464d-9fd6-185276bc3180"],
Cell[239087, 4686, 2165, 42, 46, "Output",ExpressionUUID->"d16c9001-8c11-4325-9fab-8f4b9df5724e"],
Cell[241255, 4730, 32979, 606, 232, "Output",ExpressionUUID->"17f5b2b3-b700-4bcd-ad1b-41f6fb4820fd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[274283, 5342, 323, 5, 53, "Section",ExpressionUUID->"e662465b-c0a4-46f2-ba86-9202b84d965c"],
Cell[CellGroupData[{
Cell[274631, 5351, 642, 17, 45, "Subsubsection",ExpressionUUID->"364cba30-7188-4bb0-afbe-f63ae0094e16"],
Cell[CellGroupData[{
Cell[275298, 5372, 1574, 28, 115, "Input",ExpressionUUID->"4e40171c-2edf-4dc8-b739-b24936d5cce2"],
Cell[276875, 5402, 7470, 130, 241, "Output",ExpressionUUID->"ec738edc-1c88-4a0f-b4f4-c4f53ea773ea"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[284394, 5538, 802, 20, 45, "Subsubsection",ExpressionUUID->"ae6efe9b-51ae-4eec-a005-d13a92689dea"],
Cell[CellGroupData[{
Cell[285221, 5562, 3869, 92, 262, "Input",ExpressionUUID->"7ee5a9e6-b792-4fec-8d26-26b5a020337d"],
Cell[289093, 5656, 373, 8, 34, "Output",ExpressionUUID->"9a0d2cc9-cef8-4f0b-96c0-ab6213610710"],
Cell[289469, 5666, 27521, 480, 238, "Output",ExpressionUUID->"e450b09b-3013-4406-bd5d-b5f214c2c96f"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[317051, 6153, 335, 5, 53, "Section",ExpressionUUID->"4e7d8f0d-f06b-42a0-8a35-2c71745e7448"],
Cell[CellGroupData[{
Cell[317411, 6162, 1594, 40, 178, "Input",ExpressionUUID->"a1cad526-06f7-48d4-904b-4f3e3cc8974c"],
Cell[319008, 6204, 1068, 29, 207, "Output",ExpressionUUID->"1b2b20c4-8641-414f-98f8-d77212df95f5"],
Cell[320079, 6235, 10417, 238, 241, "Output",ExpressionUUID->"a5fab748-2075-4cb8-8511-42f113056363"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


